Giving Hamiltonian Truncation a Boost

We study Hamiltonian truncation in boosted frames. We consider the thermal and magnetic field deformations of the 2d Ising model using TCSA at finite momentum. We find that even with moderate momenta, the spectrum and time-dependent correlation functions become significantly less dependent on the volume of the system. This allows for a more reliable determination of infinite volume observables.

==> anc/IFTMasslessFastBasis.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Shared code*)


(* ::Section::Closed:: *)
(*Utilities*)


sparseArrayFlatten[mat_] := Block[
      {matNonEmpty = mat, dims,
        rows, cols, res},
      dims = {
     (DeleteCases[{}] /@ Map[Dimensions, matNonEmpty, {2}])[[;; , 1, 
       1]],
     (DeleteCases[{}] /@ 
        Transpose[Map[Dimensions, matNonEmpty, {2}]])[[;; , 1, 2]]
     };
      rows = Prepend[dims[[1]] // Accumulate, 0];
      cols = Prepend[dims[[2]] // Accumulate, 0];
      res = Sum[SparseArray[
            
      Band[{ (rows[[i]] + 1), (cols[[j]] + 1)}, {rows[[i + 1]], 
                  cols[[j + 1]]}] -> matNonEmpty[[i, j]],
            {Last[rows], Last[cols]}],
          {i, Length[rows] - 1}, {j, Length[cols] - 1}
          ];
      res
      ];


(* ::Section::Closed:: *)
(*Integer partition and a basis*)


(* ::Input::Initialization:: *)
(*maxNumANS[kTot_]:=Floor[1/2+1/2Sqrt[1+4(2kTot-2)]];
maxNumANS[0]=1;*)


maxNumDeg[deg_]:=1/2 (1+Sqrt[1+8 deg]);


ClearAll[partitionsFermion]
partitionsFermion[n_,k_,s_]:=partitionsFermion[n,k,s]=Block[
{dl,set},
Flatten[Reap[Do[
	(*Print[{n-s,k-1,j}];*)
	set=partitionsFermion[n-s,k-1,j];
	If[Length[set]>0,
		Sow[ 
			(-Sort[-Append[#,k-1+s]])&/@set
		]
	],{j, Max[1,Floor[(n-s)/(k-1)]], Min[s,n-s-k+2] }
] ][[2]],2] ];
partitionsFermion[n_,k_,s_]/;s+k-1>n||n>k*s:={};
partitionsFermion[s_,1,s_]={{s}};
partitionsFermion[0,0,0]={{}};
partitionsFermion[n_,k_]:=Join@@Table[partitionsFermion[n,k,s],{s,Ceiling[n/k],n-k+1}]


ClearAll[aBasis]
aBasis[nA_, degB_, kMaxB_] := 
  aBasis[nA, degB, kMaxB] = 
   MapIndexed[#1 -> #2[[1]] &, 
     partitionsFermion[degB + nA, nA, kMaxB + 1] - 1] // Association;
aBasis[0, 0, 0] := <|{} -> 1|>;
aBasis[nA_, degF_] := Block[
    {degB = degF - lF[nA], idx = 0},
    MapIndexed[
     #1 -> #2[[1]] &,
     Join @@ Table[
       aBasis[nA, degB, kMaxB] // Keys,
       {kMaxB, Ceiling[degB/nA], degB}]
     ]
    ] // Association;
aBasis[0, 0] = aBasis[0, 0, 0];


lF[n_]:=n (n-1)/2;


ClearAll[mapPrependA$Aspace]
mapPrependA$Aspace[kF_, nA_, degB_, kMaxB_] := 
  mapPrependA$Aspace[kF, nA, degB, kMaxB] = Block[
    {basisLow = aBasis[nA, degB, kMaxB] // Keys,
     basisUp = aBasis[nA + 1, degB + kF - nA, kF - nA],
     kVecP, s, mat},
    mat = SparseArray[{}, {basisUp // Length, basisLow // Length}];
    Do[With[{kVec = basisLow[[i]]},
      		kVecP = Prepend[kVec, kF];
      		s = Signature[-kVecP];
      		If[s != 0, mat[[basisUp[-Sort[-kVecP] ] , i ]] += s]
      	], {i, Length[basisLow]}];
    mat
    ];


(* ::Chapter:: *)
(*Define Sigma*)


(* ::Section::Closed:: *)
(*C basis and factors*)


factorQ[k_] := Factorial2[2 k - 1]/(2^k Factorial[k])


ClearAll[cBasis]
cBasis::nonint = "The argument `1` is not integer.";
cBasis[kTot_] := cBasis[kTot] = (
    If[! IntegerQ[kTot], Message[cBasis::nonint, kTot]; Abort[]];
    Block[
     {idx = cBasis[kTot - 1][[-1]] + 1,
      set = IntegerPartitions[kTot]},
     Join[
      cBasis[kTot - 1],
      (# -> idx++) & /@ Select[set, DuplicateFreeQ] // Association,
      (Append[#, 0] -> idx++) & /@ Select[set, DuplicateFreeQ] // 
       Association
      ]
     ]);
cBasis[0] = <|{} -> 1, {0} -> 2|>;


ClearAll[mapPrependC]
mapPrependC[l_,kTotR_]:=mapPrependC[l,kTotR]=Block[
{kLow=cBasis[kTotR]//Keys,
kUp=cBasis[kTotR+l],
kp,s,mat},
mat=SparseArray[{},{kLow//Length,kUp//Length}];
Do[With[{k=kLow[[i]]},
		kp=Prepend[k,l];
		s=Signature[-kp];
		If[s!=0,mat[[i,kUp[-Sort[-kp] ]  ]]+=s]
	],{i,Length[kLow]}];
mat
];


ClearAll[embedInLargerCBasis]
embedInLargerCBasis[mat_, {kTotL2_, kTotR2_}] := Block[
   {
    dimL2 = cBasis[kTotL2] // Length,
    dimR2 = cBasis[kTotR2] // Length,
    mat2
    },
   mat2 = PadRight[mat, {dimL2, dimR2}]
   ];
embedInLargerCBasis[mat_, kTotR2_] := Block[
  {
   (*dimL2=cBasis[kTotL2]//Length,*)
   
   dimR2 = cBasis[kTotR2] // Length,
   mat2
   },
  mat2 = PadRight[mat, {Length[mat], dimR2}]
  ]


(* ::Section::Closed:: *)
(*Map NS basis to C basis*)


ClearAll[mapANStoC]
mapANStoC[num_,degB_,kMaxB_]:=mapANStoC[num,degB,kMaxB]=Block[
	{mat,trans,kF},
	mat=SparseArray[{},{Length@aBasis[num,degB,kMaxB],Length@cBasis[degB+lF[num]]}];
	kF=num-1+kMaxB;
	Do[
		trans=mapPrependA$Aspace[kF,num-1,degB-kMaxB,j];
		If[trans=={}||aBasis[num-1,degB-kMaxB,j]==<||>||trans["NonzeroValues"]=={},Continue[]];
		mat+=(trans . mapANStoC[num-1,degB-kMaxB,j]) . mapPrependANSCspace[kF,degB-kMaxB+lF[num-1]],
		{j, Max[1,Floor[(degB+num-kMaxB-1)/(num-1)]]-1, Min[kMaxB+1,degB-kMaxB+1]-1}
	];
	mat
];
mapANStoC[num_,degB_,kMaxB_]/;kMaxB+1+num-1>num+degB||num+degB>num*(kMaxB+1):={};
mapANStoC[1,k_,k_]:=mapANStoC[1,k,k]=Block[
	{basisC=cBasis[k],mat},
	mat=SparseArray[{},{1,Length[basisC]}];
	Do[
		mat[[1,basisC[{k-l}]]]+=factorQ[l],
		{l,0,k}
	];
	mat
];
mapANStoC[0,0,0]=SparseArray[{{1}}];
mapANStoC[num_,degF_]:=Block[
	{degB=degF-lF[num]},
	Join@@Table[
		mapANStoC[num,degB,kMax],
		{kMax,Ceiling[degB/num],degB}]
];
mapANStoC[0,0]=PadRight[mapANStoC[0,0,0],{mapANStoC[0,0,0]//Length,cBasis[0]//Length}];


(* ::Subsection::Initialization:: *)
(*(*(*(*(*(*(*(*map prepend c*)*)*)*)*)*)*)*)


ClearAll[mapPrependANSCspace]
mapPrependANSCspace[k_,kTotR_]:=mapPrependANSCspace[k,kTotR]=Block[
	{regularPart,annihilationPart},
	regularPart=Sum[
		factorQ[k-l]*embedInLargerCBasis[
			mapPrependC[l,kTotR],
			{kTotR,kTotR+k}],
		{l,0,k}
	];
	annihilationPart=mapAnnihilateOneC$KetI[k,kTotR];
	regularPart+annihilationPart
]


ClearAll[mapAnnihilateOneC$KetI]
mapAnnihilateOneC$KetI[k_,kTotR_]:=Block[
{
monosBefore=cBasis[kTotR],
monosAfter=cBasis[kTotR+k],
w,s,factor,mat,monoP
},
mat=SparseArray[{},{monosBefore//Length,monosAfter//Length}];
Do[With[{idx=monosBefore[mono]},
		monoP=Drop[mono,{j}];
	w=mono[[j]];
		s=(-1)^(j-1);
	(*factor=factorQ[w+k];*)
	If[w==0,
		mat[[idx,monosAfter[monoP]  ]]+=s*(factorQ[w+k+1]-1/2factorQ[w+k]),
			mat[[idx,monosAfter[monoP]  ]]+=s*(factorQ[w+k+1]-factorQ[w+k])
	];
		(*mat[[idx,monosAfter[monoP]  ]]+=s*(factorQ[w+k+1]-factorQ[w+k])*)
	],{mono,monosBefore//Keys},{j,Length[mono]}];
mat
]


(* ::Section::Closed:: *)
(*Map R basis to C basis*)


ClearAll[mapARtoC]
mapARtoC[num_,degB_,kMaxB_]:=mapARtoC[num,degB,kMaxB]=Block[
	{mat,trans,kF},
	mat=SparseArray[{},{Length@aBasis[num,degB,kMaxB],Length@cBasis[degB+lF[num]]}];
	kF=num-1+kMaxB;
	Do[
		trans=mapPrependA$Aspace[kF,num-1,degB-kMaxB,j];
		If[trans=={}||aBasis[num-1,degB-kMaxB,j]==<||>||trans["NonzeroValues"]=={},Continue[]];
		mat+=(trans . mapARtoC[num-1,degB-kMaxB,j]) . mapPrependARCspace[kF,degB-kMaxB+lF[num-1]],
		{j, Max[1,Floor[(degB+num-kMaxB-1)/(num-1)]]-1, Min[kMaxB+1,degB-kMaxB+1]-1}
	];
	mat
];
mapARtoC[num_,degB_,kMaxB_]/;kMaxB+1+num-1>num+degB||num+degB>num*(kMaxB+1):={};
mapARtoC[1,k_,k_]:=mapARtoC[1,k,k]=Block[
	{basisC=cBasis[k],mat},
	mat=SparseArray[{},{1,Length[basisC]}];
	Do[
		mat[[1,basisC[{k-l}]]]+=factorQ[l],
		{l,0,k}
	];
	mat
];
mapARtoC[0,0,0]=SparseArray[{{1}}];
mapARtoC[num_,degF_]:=Block[
	{degB=degF-lF[num]},
	Join@@Table[
		mapARtoC[num,degB,kMax],
		{kMax,Ceiling[degB/num],degB}]
];
mapARtoC[0,0]=PadRight[mapARtoC[0,0,0],{mapARtoC[0,0,0]//Length,cBasis[0]//Length}];


(* ::Subsection::Initialization:: *)
(*(*(*(*(*(*(*(*map prepend c*)*)*)*)*)*)*)*)


ClearAll[mapPrependARCspace]
mapPrependARCspace[k_,kTotR_]:=mapPrependARCspace[k,kTotR]=Block[
	{regularPart,annihilationPart},
	regularPart=Sum[
		factorQ[k-l]*embedInLargerCBasis[
			mapPrependC[l,kTotR],
			{kTotR,kTotR+k}],
		{l,0,k}
	];
	annihilationPart=mapAnnihilateOneC$BraSigma[k,kTotR];
	regularPart+annihilationPart
]


ClearAll[mapAnnihilateOneC$BraSigma]
mapAnnihilateOneC$BraSigma[k_,kTotR_]:=Block[
{
monosBefore=cBasis[kTotR],
monosAfter=cBasis[kTotR+k],
w,s,factor,mat,monoP
},
mat=SparseArray[{},{monosBefore//Length,monosAfter//Length}];
Do[With[{idx=monosBefore[mono]},
		monoP=Drop[mono,{j}];
	w=mono[[j]];
		s=(-1)^(j-1);
	(*factor=factorQ[w+k];*)
	If[w==0,(* Subscript[c, 0]Subscript[c, 1] is already the canonical order so this commutator never fires *)
		mat[[idx,monosAfter[monoP]  ]]+=s*((*factorQ[w+k-1]*)-1/2factorQ[w+k]),
			mat[[idx,monosAfter[monoP]  ]]+=s*(factorQ[w+k-1]-factorQ[w+k])
	]
	],{mono,monosBefore//Keys},{j,Length[mono]}];
mat
]


(* ::Section::Closed:: *)
(*Define C contraction*)


ClearAll[memoisedSubsets]
memoisedSubsets[n_,m_]:=memoisedSubsets[n,m]=DeleteCases[Subsets[Range[n],m],{}];


(* <\[Sigma]|Subscript[c, Subscript[\[ScriptL], 1]]...Subscript[c, Subscript[\[ScriptL], n]] Subscript[c, -Subscript[\[ScriptK], 1]]...Subscript[c, -Subscript[\[ScriptK], n']]|I> *)
ClearAll[cContractions]
cContractions[kTot_]:=(*cContractions[kTot]=*)Block[
	{
		basis=cBasis[kTot],
		cVecs=cBasis[kTot]//Keys,
		c0Factors,
		cVecRight,cVecLeft,mat,i,nc,
		rules,val,idxLeft,idxRight,idxLeftP,idxRightP
	},
	(*mat=SparseArray[{(*Band[{1,1}]\[Rule]1*)},{Length[cVecs],Length[cVecs]}];*)
	mat=<||>;
	c0Factors=If[MemberQ[#,0],1/2,1]&/@cVecs;
	Do[
		cVecRight=cVecs[[j]];
		nc=Length[cVecRight];
		Block[{Missing=0&},
			mat[{j,j}]=(-1)^nc*c0Factors[[j]];
		];
		(*Sow[{j,j}->(-1)^nc*c0Factors[[j]] ];*)
		Do[
			cVecLeft=cVecRight;
			cVecLeft[[idxC]]++;
			i=basis[ -Sort[-cVecLeft] ];
			If[!MissingQ[i],
				Block[{Missing=0&},
					mat[{ i,j}]=Signature[-cVecLeft]*(-1)^(nc-Length[idxC])*If[MemberQ[cVecLeft,0],1/2,1]
				]
				(*Sow[
					{i,j}->Signature[-cVecLeft]*(-1)^(nc-Length[idxC])*If[MemberQ[cVecLeft,0],1/2,1]
				]*)
			],
			{idxC,
				memoisedSubsets[Length@cVecRight,
					kTot-Total[cVecRight]]
			}
		],
		{j,Length[basis]}
	] ;
	
	(*rules=ArrayRules[mat][[;;-2]]//Association;*)
	(* for the ones that reduce to <Subscript[c, 0]> *)
	KeyValueMap[
		(
			{idxLeft,idxRight}=#1;
			val=#2;
			idxLeftP=Append[cVecs[[idxLeft]],0]//basis;
			idxRightP=Append[cVecs[[idxRight]],0]//basis;
			If[!MissingQ[idxLeftP],Block[{Missing=0&},
				mat[{ idxLeftP,idxRight}]+=(*1/Sqrt[2]*)((1-I)/2)(*\[ExponentialE]^(\[ImaginaryI] \[Phi])/Sqrt[2]*)(*\[ImaginaryI]/Sqrt[2]*)*val
			] ];
			If[!MissingQ[idxRightP],Block[{Missing=0&},
				mat[{ idxLeft,idxRightP}]+=(*1/Sqrt[2]*)((1-I)/2)(*\[ExponentialE]^(\[ImaginaryI] \[Phi]b)/Sqrt[2]*)(*\[ImaginaryI]/Sqrt[2]*)*val
			] ];
		)&,
	mat];
	SparseArray[mat//Normal,{Length[cVecs],Length[cVecs]}]
]


(* ::Section::Closed:: *)
(*assemble holomorphic matrix*)


ClearAll[computeMatBHolo];
computeMatBHolo[degMax_]:=computeMatBHolo[degMax]=Block[
	{cMat,len,
		statesR,statesNS,
		statesRDeg,statesNSDeg,
		dictionaryRHolo=<||>,
		dictionaryNSHolo=<||>,
		pListNS={},
		pVals,
		idxR=1,idxNS=1,
		lenR,lenNS,mat,
		statesRvecs,statesNSvecs,
		parityR,parityNS
	},
	cMat=cContractions[degMax];
	len=Length[cMat];
	(*len=Length[cBasis[Max[degR,degNS]]];
	PadRight[statesR,{Length@statesR,len}];
	PadRight[statesNS,{Length@statesNS,len}];*)
	parityR=<||>;
	statesR=Join@@Table[
		statesRDeg=(Join@@Table[
			mapARtoC[numR,degR],
			{numR,If[degR==0,0,1],maxNumDeg[degR],1}
		]);
		lenR=Length@statesRDeg;
		dictionaryRHolo[degR]=Array[#&,lenR,idxR];
		idxR+=lenR;
		PadRight[statesRDeg,{Length@statesRDeg,len}],
		{degR,0,degMax}
	];
	parityR=Join@@KeyValueMap[Table[Mod[#1[[1]],2],#2]&,parityR];
	parityR=AssociationMap[SparseArray@parityR[[dictionaryRHolo[#] ]]&,dictionaryRHolo//Keys];
	parityNS=<||>;
	(*statesRvecs=Join@@Table[
		Join@@Table[
			aBasis[numR,degR]//Keys,
			{numR,If[degR\[Equal]0,0,1],maxNumDeg[degR],1}
		],
		{degR,0,degMax}
	];*)
	statesNS=Join@@Table[
		pVals=Flatten[Reap[
			statesNSDeg=(Join@@Table[
				Sow[Table[degNS+numNS/2,mapANStoC[numNS,degNS]//Length]];
				mapANStoC[numNS,degNS],
				{numNS,If[degNS==0,0,1],Min[maxNumDeg[degNS],2(degMax-degNS) ]}
			])
		][[2]],1];
		lenNS=Length@statesNSDeg;
		(*dictionaryNS[degNS]=Array[#&,lenNS,idxNS];*)
		pListNS={pListNS,pVals}//Flatten;
		(*idxNS+=lenNS;*)
		PadRight[statesNSDeg,{Length@statesNSDeg,len}],
		{degNS,0,degMax-1}
	];
	(*statesNSvecs=Join@@Table[
		Join@@Table[
			Keys[aBasis[numNS,degNS] ]+1/2,
			{numNS,If[degNS\[Equal]0,0,1],Min[maxNumDeg[degNS],2(degMax-degNS) ]}
		],
		{degNS,0,degMax-1}
	];*)
	parityNS=Join@@KeyValueMap[Table[Mod[#1[[1]],2],#2]&,parityNS];
	dictionaryNSHolo=GroupBy[
		Thread[{Range[Length[pListNS]],pListNS}],
		Last
	][[;;,;;,1]];
	parityNS=AssociationMap[SparseArray@parityNS[[dictionaryNSHolo[#] ]]&,dictionaryNSHolo//Keys];
	(*pIdxLst//Print;Abort[];*)
	mat=statesR . cMat . Transpose[statesNS];
	(*Print[{mat//MatrixRank,mat//Dimensions}];*)
	Append[
		Flatten[Table[
			{degR,pNS}->mat[[
				dictionaryRHolo[degR],
				dictionaryNSHolo[pNS]
			]],
			{degR,0,degMax},
			{pNS,dictionaryNSHolo//Keys}
		] ]//Association,
		{
			"dictionaryRHolo"->dictionaryRHolo,
			"dictionaryNSHolo"->dictionaryNSHolo,
			"sizesR"->(Length/@dictionaryRHolo),
			"sizesNS"->(Length/@dictionaryNSHolo),
			"parityR"->parityR,
			"parityNS"->parityNS,
			"degMax"->degMax
		}
	]
];


ClearAll[computeMatBHoloN]
computeMatBHoloN[degMax_,prec_]:=
computeMatBHoloN[degMax,prec]=Block[
	{cMat,len,
		statesR,statesNS,
		statesRDeg,statesNSDeg,
		dictionaryRHolo=<||>,
		dictionaryNSHolo=<||>,
		pListNS={},
		pVals,
		parityR,parityNS,
		idxR=1,idxNS=1,
		lenR,lenNS,mat},
	cMat=cContractions[degMax];
	len=Length[cMat];
	(*len=Length[cBasis[Max[degR,degNS]]];
	PadRight[statesR,{Length@statesR,len}];
	PadRight[statesNS,{Length@statesNS,len}];*)
	parityR=<||>;
	statesR=Join@@Table[
		statesRDeg=(Join@@Table[
			parityR[{numR,degR}]=Length[mapANStoC[numR,degR]];
			mapARtoC[numR,degR],
			{numR,If[degR==0,0,1],maxNumDeg[degR],1}
		]);
		lenR=Length@statesRDeg;
		dictionaryRHolo[degR]=Array[#&,lenR,idxR];
		idxR+=lenR;
		PadRight[statesRDeg,{Length@statesRDeg,len}],
		{degR,0,degMax}
	];
	parityR=Join@@KeyValueMap[Table[Mod[#1[[1]],2],#2]&,parityR];
	parityR=AssociationMap[SparseArray@parityR[[dictionaryRHolo[#] ]]&,dictionaryRHolo//Keys];
	parityNS=<||>;
	statesNS=Join@@Table[
		pVals=Flatten[Reap[
			statesNSDeg=(Join@@Table[
				Sow[Table[degNS+numNS/2,mapANStoC[numNS,degNS]//Length]];
				parityNS[{numNS,degNS}]=Length[mapANStoC[numNS,degNS]];
				mapANStoC[numNS,degNS],
				{numNS,If[degNS==0,0,1],Min[maxNumDeg[degNS],2(degMax-degNS) ]}
			])
		][[2]],1];
		lenNS=Length@statesNSDeg;
		(*dictionaryNS[degNS]=Array[#&,lenNS,idxNS];*)
		pListNS={pListNS,pVals}//Flatten;
		(*idxNS+=lenNS;*)
		PadRight[statesNSDeg,{Length@statesNSDeg,len}],
		{degNS,0,degMax-1}
	];
	parityNS=Join@@KeyValueMap[Table[Mod[#1[[1]],2],#2]&,parityNS];
	dictionaryNSHolo=GroupBy[
		Thread[{Range[Length[pListNS]],pListNS}],
		Last
	][[;;,;;,1]];
	parityNS=AssociationMap[SparseArray@parityNS[[dictionaryNSHolo[#] ]]&,dictionaryNSHolo//Keys];
	(*pIdxLst//Print;Abort[];*)
	(*mat=statesR.cMat.Transpose[statesNS];*)
	mat=N[statesR,prec] . cMat . N[Transpose[statesNS],prec];
	(*Print[{mat//MatrixRank,mat//Dimensions}];*)
	Append[
		Flatten[Table[
			{degR,pNS}->mat[[
				dictionaryRHolo[degR],
				dictionaryNSHolo[pNS]
			]],
			{degR,0,degMax},
			{pNS,dictionaryNSHolo//Keys}
		] ]//Association,
		{
			"dictionaryRHolo"->dictionaryRHolo,
			"dictionaryNSHolo"->dictionaryNSHolo,
			"sizesR"->(Length/@dictionaryRHolo),
			"sizesNS"->(Length/@dictionaryNSHolo),
			"parityR"->parityR,
			"parityNS"->parityNS,
			"degMax"->degMax
		}
	]
];


(* ::Section::Closed:: *)
(*holomorphic state count*)


ClearAll[aBasisHoloAllR]
aBasisHoloAllR[pMax_] :=
  aBasisHoloAllR[pMax] = MapIndexed[
    #1 -> #2[[1]] &,
    Join @@ Table[
      Join @@ Table[
        Keys[aBasis[numR, p]],
        {numR, If[p == 0, 0, 1], maxNumDeg[p], 1}
        ],
      {p, 0, pMax}
      ]
    ];


ClearAll[aBasisHoloAllNS]
aBasisHoloAllNS[pMax_] :=
  aBasisHoloAllNS[pMax] = MapIndexed[
    #1 -> #2[[1]] &,
    Join @@ Table[
      Join @@ Table[
        Keys[aBasis[numNS, degNS]] + 1/2,
        {numNS, If[degNS == 0, 0, 1], 
         Min[maxNumDeg[degNS], 2 (pMax - degNS) ]}
        ],
      {degNS, 0, pMax - 1}
      ]
    ];


(* ::Section:: *)
(*assemble matrix *)


ClearAll[dictionaries]
dictionaries[p_,\[CapitalLambda]_]:=dictionaries[p,\[CapitalLambda]]=Block[
	{pLM=Floor[(Sqrt[p^2+\[CapitalLambda]^2]+p)]/2,
	idxRo,idxRi,idxLo,idxLi,
	pLoR,pLiNS,
	degRoR,degRiNS,degLoR,degLiNS,
	dicR,dicNS,statesRHolo,statesNSHolo
	},
	statesRHolo=GroupBy[aBasisHoloAllR[pLM//Ceiling]//Keys,Total];
	statesNSHolo=GroupBy[aBasisHoloAllNS[pLM//Ceiling]//Keys,Total];
	dicR=MapIndexed[
		#1->#2[[1]]&,
		Join@@Table[
			pLoR=p+pRoR;
			Tuples[{
				statesRHolo[pLoR],
				statesRHolo[pRoR]
			}],
			{pRoR,Select[ statesRHolo//Keys, #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]}
		]
	]//Association;
	dicNS=MapIndexed[
		#1->#2[[1]]&,
		Join@@Table[
			pLiNS=p+pRiNS;
			Tuples[{
				statesNSHolo[pLiNS],
				statesNSHolo[pRiNS]
			}],
			{pRiNS,Select[ statesNSHolo//Keys, #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]}
		]
	]//Association;
	<|"R"->dicR,"NS"->dicNS|>
]


ClearAll[sigmaMatrixRNS]
sigmaMatrixRNS[p_,\[CapitalLambda]_,prec_:MachinePrecision]:=
sigmaMatrixRNS[p,\[CapitalLambda],prec]=Block[
	{pLM=Floor[(Sqrt[p^2+\[CapitalLambda]^2]+p)]/2,
	(*basis,*)
	matHolo,
	idxRo,idxRi,idxLo,idxLi,
	pLoR,pLiNS,
	degRoR,degRiNS,degLoR,degLiNS,
	a0ScaleFactors,
	statesRHolo,statesNSHolo,
	parityR,parityNS
	},
	If[prec==Infinity,
		matHolo=computeMatBHolo[pLM//Ceiling],
		matHolo=computeMatBHoloN[pLM//Ceiling,prec]
	];
	parityR=matHolo["parityR"];
	parityNS=matHolo["parityNS"];
	a0ScaleFactors=(
		2^(Count[#,0,2]/2)
		* (I)^(Length[#[[1]]]-Length[#[[2]]])
		(* (-1)^(Kbar*K) *)
		* (-1)^(Length[#[[1]]]*Length[#[[2]]])
	)&/@Keys[dictionaries[p,\[CapitalLambda]]["R"]];
	a0ScaleFactors=SparseArray[
		{
			Band[{1,1}]->a0ScaleFactors
		}
	];
	(a0ScaleFactors . ArrayFlatten[Table[
		pLoR=p+pRoR;
		pLiNS=p+pRiNS;
		(*idxRo=Values@basis[pRo];
		idxRi=Values@basis[pRi];
		idxLo=Values@basis[pLo];
		idxLi=Values@basis[pLi];*)
		
		(* (-1)^(Nbar * K): 
			parity[p] is (nf mod 2) in momentum p sector,
			(-1)^(Nbar * K) is the same as
			1-2 (Nbar mod 2) * (K mod 2)
		  *)
		KroneckerProduct[
			matHolo[{pLoR,pLiNS}],
			matHolo[{pRoR,pRiNS}]
		]*(1-2*KroneckerProduct[
			KroneckerProduct[parityR[pLoR]*0+1,parityNS[pLiNS]],
			KroneckerProduct[parityR[pRoR],parityNS[pRiNS]*0+1]
		])
		,
		{pRoR,Select[ matHolo["dictionaryRHolo"]//Keys, #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]},
		{pRiNS,Select[ matHolo["dictionaryNSHolo"]//Keys, #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]}
	] ])
]


sigmaMatrixRNS[{po_,\[CapitalLambda]o_},{pi_,\[CapitalLambda]i_},prec_:MachinePrecision]:=
sigmaMatrixRNS[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i},prec]=Block[
	{
	pLMo=Floor[(Sqrt[po^2+\[CapitalLambda]o^2]+po)]/2,
	pLMi=Floor[(Sqrt[pi^2+\[CapitalLambda]i^2]+pi)]/2,
	(*basis,*)
	matHolo,
	idxRo,idxRi,idxLo,idxLi,
	pLoR,pLiNS,
	degRoR,degRiNS,degLoR,degLiNS,
	a0ScaleFactors,
	statesRHolo,statesNSHolo,
	parityR,parityNS
	},
	If[prec==Infinity,
		matHolo=computeMatBHolo[Max[pLMo//Ceiling,pLMi//Ceiling] ],
		matHolo=computeMatBHoloN[Max[pLMo//Ceiling,pLMi//Ceiling] ,prec]
	];
	parityR=matHolo["parityR"];
	parityNS=matHolo["parityNS"];
	a0ScaleFactors=(
		2^(Count[#,0,2]/2)
		* (I)^(Length[#[[1]]]-Length[#[[2]]])
		* (-1)^(Length[#[[1]]]*Length[#[[2]]])
	)&/@Keys[dictionaries[po,\[CapitalLambda]o]["R"]];
	a0ScaleFactors=SparseArray[
		{
			Band[{1,1}]->a0ScaleFactors
		}
	];
	(a0ScaleFactors . ArrayFlatten[Table[
		pLoR=po+pRoR;
		pLiNS=pi+pRiNS;
		KroneckerProduct[
			matHolo[{pLoR,pLiNS}],
			matHolo[{pRoR,pRiNS}]
		]*(1-2*KroneckerProduct[
			KroneckerProduct[parityR[pLoR]*0+1,parityNS[pLiNS]],
			KroneckerProduct[parityR[pRoR],parityNS[pRiNS]*0+1]
		])
		,
		{pRoR,Select[ matHolo["dictionaryRHolo"]//Keys, #<=1/2 (Sqrt[po^2+\[CapitalLambda]o^2]-po)&]},
		{pRiNS,Select[ matHolo["dictionaryNSHolo"]//Keys, #<=1/2 (Sqrt[pi^2+\[CapitalLambda]i^2]-pi)&]}
	] ])
]


ClearAll[hamiltonian0];
hamiltonian0[p_,\[CapitalLambda]_]:=hamiltonian0[p,\[CapitalLambda]]=Block[
	{dic=dictionaries[p,\[CapitalLambda]]},
	<|
		"h0R"->SparseArray[
			{Band[{1,1}]->
				(Total[#,2]&/@(dic["R"]//Keys))+1/8 }
		],
		"h0NS"->SparseArray[
			{Band[{1,1}]->
				(Total[#,2]&/@(dic["NS"]//Keys)) }
		]
	|>
]


(* ::Chapter:: *)
(*Define Epsilon*)


(* ::Section:: *)
(*Generate Basis*)


(* ::Subsection::Closed:: *)
(*basis of a certain particle number*)


ClearAll[aBasisNAll];
aBasisNAll[n_,dmax_]:=aBasisNAll[n,dmax]=Block[
	{basisR,basisRDeg,idx=0},
	basisR = Join@@Table[
		basisRDeg=aBasis[n,degR]+idx;
		idx+=Length[basisRDeg];
		basisRDeg,
		{degR,lF[n],dmax-n/2}
	];
	If[AssociationQ[basisR],basisR,Association[basisR] ]
];
aBasisNAll[0,dmax_]=aBasis[0,0];


(* ::Subsection::Closed:: *)
(*basis of all Holomorphic states*)


ClearAll[aBasisAll];
aBasisAll[dmax_]:=aBasisAll[dmax]=Block[
	{basis,basisN,idx=0},
	basis = Join@@Table[
		basisN=aBasisNAll[n,dmax]+idx;
		idx+=Length[basisN];
		basisN,
		{n,0,Sqrt[2dmax]}
	];
	basis
];


ClearAll[pHoloBasisDictionary]
pHoloBasisDictionary[dmax_]:=pHoloBasisDictionary[dmax]=Table[
		p->KeySelect[
			aBasisAll[dmax],
			Total[#]+Length[#]/2==p&
		],
		{p,DeleteDuplicates[Total[#]+Length[#]/2&/@Keys[aBasisAll[dmax]] ]//Sort}
	]//Association


(* ::Section::Closed:: *)
(*epsilon matrix elements holomorphic*)


ClearAll[annihilationMap]
annihilationMap[nR_,dmax_]:=annihilationMap[nR,dmax]=Block[
	{basisR,basisL,mat=<||>},
	basisR=aBasisNAll[nR,dmax];
	basisL=aBasisNAll[nR-1,dmax];
	
	
	KeyValueMap[
		Do[mat[{basisL[Delete[#1,idxKill]],#2}]=(-1)^(idxKill-1),{idxKill,Length[#1]}]&,
		basisR
	];
	SparseArray[mat//Normal,{basisL//Length,basisR//Length}]
];


ClearAll[epsilonMatHolo]
epsilonMatHolo[dmax_]:=epsilonMatHolo[dmax]=Block[
	{mat0=Table[0,{nL,0,Sqrt[2dmax]},{nR,0,Sqrt[2dmax]}]},
	Do[
		(*mat0[[nR,nR+1]]=w*annihilationMap[nR,dmax];
		mat0[[nR+1,nR]]=(-1)wd*annihilationMap[nR,dmax]//Transpose,*)
		mat0[[nR,nR+1]]=annihilationMap[nR,dmax];
		mat0[[nR+1,nR]]=annihilationMap[nR,dmax]//Transpose,
		{nR,1,Sqrt[2dmax]}
	];
	mat0//ArrayFlatten
]


ClearAll[epsilonMatHoloBar]
epsilonMatHoloBar[dmax_]:=epsilonMatHoloBar[dmax]=Block[
	{mat0=Table[0,{nL,0,Sqrt[2dmax]},{nR,0,Sqrt[2dmax]}]},
	Do[
		(*mat0[[nR,nR+1]]=wb*annihilationMap[nR,dmax];
		mat0[[nR+1,nR]]=(-1)wbd*annihilationMap[nR,dmax]//Transpose,*)
		mat0[[nR,nR+1]]=(-1)annihilationMap[nR,dmax];
		mat0[[nR+1,nR]]=(-1)annihilationMap[nR,dmax]//Transpose,
		{nR,1,Sqrt[2dmax]}
	];
	mat0//ArrayFlatten
]


(* ::Section::Closed:: *)
(*Non-holomorphic epsilon, dictionary*)


ClearAll[epsilonMatNonHolo]
epsilonMatNonHolo[0,\[CapitalLambda]_?EvenQ]:=epsilonMatNonHolo[0,\[CapitalLambda]]=Block[
	{basis=pHoloBasisDictionary[\[CapitalLambda]/2],
	matHolo=epsilonMatHolo[\[CapitalLambda]/2],
	matHoloBar=epsilonMatHoloBar[\[CapitalLambda]/2],
	idxLo,idxLi,
	factorsBra
	},
	I * ArrayFlatten[Table[
		idxLo=Values@basis[pLo];
		idxLi=Values@basis[pLi];
		factorsBra = SparseArray[
			{
				Band[{1,1}]->(-1)^Flatten[KroneckerProduct[
					Length/@Keys[ basis[pLo] ],
					Length/@Keys[ basis[pLo] ]
				],1]
			}
		];
		factorsBra . KroneckerProduct[
			matHolo[[idxLo,idxLi]],
			matHoloBar[[idxLo,idxLi]](* pL == pR *)
		]
		,
		{pLo,Keys[pHoloBasisDictionary[\[CapitalLambda]/2]]},
		{pLi,Keys[pHoloBasisDictionary[\[CapitalLambda]/2]]}
	] ]
];
epsilonMatNonHolo[p_,\[CapitalLambda]_]:=epsilonMatNonHolo[p,\[CapitalLambda]]=Block[
	{pLM=Floor[(Sqrt[p^2+\[CapitalLambda]^2]+p)]/2,
	basis,matHolo,matHoloBar,
	idxRo,idxRi,idxLo,idxLi,
	pRo,pRi,pLo,pLi,
	factorsBra
	},
	basis=pHoloBasisDictionary[pLM];
	matHolo=epsilonMatHolo[pLM];
	matHoloBar=epsilonMatHoloBar[pLM];
	I * ArrayFlatten[Table[
		pLo=p+pRo;
		pLi=p+pRi;
		idxRo=Values@basis[pRo];
		idxRi=Values@basis[pRi];
		idxLo=Values@basis[pLo];
		idxLi=Values@basis[pLi];
		factorsBra = SparseArray[
			{
				Band[{1,1}]->(-1)^Flatten[KroneckerProduct[
					Length/@Keys[ basis[pLo] ],
					Length/@Keys[ basis[pRo] ]
				],1]
			}
		];
		factorsBra . KroneckerProduct[
			matHolo[[idxLo,idxLi]],
			matHoloBar[[idxRo,idxRi]]
		]
		,
		{pRo,Select[ Keys[pHoloBasisDictionary[pLM]], #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]},
		{pRi,Select[ Keys[pHoloBasisDictionary[pLM]], #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]}
	] ]
]
epsilonMatNonHolo[{po_,\[CapitalLambda]o_},{pi_,\[CapitalLambda]i_}]:=epsilonMatNonHolo[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}]=Block[
	{
	pLMo=Floor[(Sqrt[po^2+\[CapitalLambda]o^2]+po)]/2,
	pLMi=Floor[(Sqrt[pi^2+\[CapitalLambda]i^2]+pi)]/2,
	basis,matHolo,matHoloBar,
	idxRo,idxRi,idxLo,idxLi,
	pRo,pRi,pLo,pLi,
	factorsBra
	},
	basis=pHoloBasisDictionary[Max[pLMo,pLMi]];
	matHolo=epsilonMatHolo[Max[pLMo,pLMi]];
	matHoloBar=epsilonMatHoloBar[Max[pLMo,pLMi]];
	I * ArrayFlatten[Table[
		pLo=po+pRo;
		pLi=pi+pRi;
		idxRo=Values@basis[pRo];
		idxRi=Values@basis[pRi];
		idxLo=Values@basis[pLo];
		idxLi=Values@basis[pLi];
		factorsBra = SparseArray[
			{
				Band[{1,1}]->(-1)^Flatten[KroneckerProduct[
					Length/@Keys[ basis[pLo] ],
					Length/@Keys[ basis[pRo] ]
				],1]
			}
		];
		factorsBra . KroneckerProduct[
			matHolo[[idxLo,idxLi]],
			matHoloBar[[idxRo,idxRi]]
		]
		,
		{pRo,Select[ Keys[pHoloBasisDictionary[pLMo]], #<=1/2 (Sqrt[po^2+\[CapitalLambda]o^2]-po)&]},
		{pRi,Select[ Keys[pHoloBasisDictionary[pLMi]], #<=1/2 (Sqrt[pi^2+\[CapitalLambda]i^2]-pi)&]}
	] ]
]


ClearAll[dictionaryNSEps]
dictionaryNSEps[0,\[CapitalLambda]_?EvenQ]:=dictionaryNSEps[0,\[CapitalLambda]]=Block[
	{basis=pHoloBasisDictionary[\[CapitalLambda]/2]
	},
	MapIndexed[#1->#2[[1]]&,
		Join@@Table[
			Tuples[
				(basis[pL]//Keys)+1/2,2
			]
			,
			{pL,Keys[pHoloBasisDictionary[\[CapitalLambda]/2]]}
		]
	]//Association
];
dictionaryNSEps[p_,\[CapitalLambda]_]:=dictionaryNSEps[p,\[CapitalLambda]]=Block[
	{pLM=Floor[(Sqrt[p^2+\[CapitalLambda]^2]+p)]/2,
	basis,pL
	},
	basis=pHoloBasisDictionary[pLM];
	MapIndexed[#1->#2[[1]]&,
		Join@@Table[
			pL=p+pR;
			Tuples[{
				(basis[pL]//Keys)+1/2,
				(basis[pR]//Keys)+1/2
			}]
			,
			{pR,Select[ Keys[pHoloBasisDictionary[pLM]], 2#<=(Sqrt[p^2+\[CapitalLambda]^2]-p)&]}
		]
	]//Association
]


(* ::Section:: *)
(*R sector*)


ClearAll[aBasisNAllR];
aBasisNAllR[n_,dmax_]:=aBasisNAllR[n,dmax]=Block[
	{basisR,basisRDeg,idx=0},
	basisR = Join@@Table[
		basisRDeg=aBasis[n,degR]+idx;
		idx+=Length[basisRDeg];
		basisRDeg,
		{degR,lF[n],dmax}
	];
	If[AssociationQ[basisR],basisR,Association[basisR] ]
];
aBasisNAllR[0,dmax_]=aBasis[0,0];


ClearAll[aBasisAllR];
aBasisAllR[dmax_]:=aBasisAllR[dmax]=Block[
	{basis,basisN,idx=0},
	basis = Join@@Table[
		basisN=aBasisNAllR[n,dmax]+idx;
		idx+=Length[basisN];
		basisN,
		{n,0,1/2 (1+Sqrt[1+8 dmax])}
	];
	basis
];


ClearAll[aBasisAllREven];
aBasisAllREven[dmax_]:=aBasisAllREven[dmax]=Block[
	{basis=aBasisAllR[dmax]//Keys},
	basis=Select[basis,EvenQ[Length[#]]&];
	AssociationThread[basis->Range[Length[basis]]]
]


ClearAll[annihilationMapR]
annihilationMapR[nR_,dmax_]:=annihilationMapR[nR,dmax]=Block[
	{basisR,basisL,mat=<||>},
	basisR=aBasisNAllR[nR,dmax];
	basisL=aBasisNAllR[nR-1,dmax];
	
	
	(*KeyValueMap[
		Do[mat[{basisL[Delete[#1,idxKill]],#2}]=(-1)^(idxKill-1),{idxKill,Length[#1]}]&,
		basisR
	];*)
	KeyValueMap[
		Do[
			mat[{basisL[Delete[#1,idxKill]],#2}]=
				(-1)^(idxKill-1)*If[#1[[idxKill]]==0,1/Sqrt[2],1],
			{idxKill,Length[#1]}
		]&,
		basisR
	];
	SparseArray[mat//Normal,{basisL//Length,basisR//Length}]
];


(*ClearAll[annihilationMapREven]
annihilationMapREven[nR_,dmax_]:=annihilationMapREven[nR,dmax]=Block[
	{basisR,basisL,mat=<||>},
	basisR=aBasisNAllREven[nR,dmax];
	basisL=aBasisNAllREven[nR-1,dmax];
	
	
	KeyValueMap[
		Do[mat[{basisL[Delete[#1,idxKill]],#2}]=1,{idxKill,Length[#1]}]&,
		basisR
	];
	SparseArray[mat//Normal,{basisL//Length,basisR//Length}]
];*)


ClearAll[epsilonMatHoloR]
epsilonMatHoloR[dmax_]:=epsilonMatHoloR[dmax]=Block[
	{mat0=Table[0,{nL,0,1/2 (1+Sqrt[1+8 dmax])},{nR,0,1/2 (1+Sqrt[1+8 dmax])}]},
	Do[
		(*mat0[[nR,nR+1]]=w*annihilationMapR[nR,dmax];
		mat0[[nR+1,nR]]=wd*annihilationMapR[nR,dmax]//Transpose,*)
		mat0[[nR,nR+1]]=annihilationMapR[nR,dmax];
		mat0[[nR+1,nR]]=annihilationMapR[nR,dmax]//Transpose,
		{nR,1,1/2 (1+Sqrt[1+8 dmax])}
	];
	mat0//ArrayFlatten
]


ClearAll[epsilonMatHoloRBar]
epsilonMatHoloRBar[dmax_]:=epsilonMatHoloRBar[dmax]=Block[
	{mat0=Table[0,{nL,0,1/2 (1+Sqrt[1+8 dmax])},{nR,0,1/2 (1+Sqrt[1+8 dmax])}]},
	Do[
		(*mat0[[nR,nR+1]]=wb*annihilationMapR[nR,dmax];
		mat0[[nR+1,nR]]=wbd*annihilationMapR[nR,dmax]//Transpose,*)
		mat0[[nR,nR+1]]=(-I)*annihilationMapR[nR,dmax];
		mat0[[nR+1,nR]]=(-I)*annihilationMapR[nR,dmax]//Transpose,
		{nR,1,1/2 (1+Sqrt[1+8 dmax])}
	];
	mat0//ArrayFlatten
]


ClearAll[pHoloBasisDictionaryR]
pHoloBasisDictionaryR[dmax_]:=pHoloBasisDictionaryR[dmax]=Table[
		p->KeySelect[
			aBasisAllR[dmax],
			Total[#]==p&
		],
		{p,DeleteDuplicates[Total[#]&/@Keys[aBasisAllR[dmax]] ]//Sort}
	]//Association


ClearAll[dictionaryREps]
dictionaryREps[0,\[CapitalLambda]_?EvenQ]:=dictionaryREps[0,\[CapitalLambda]]=Block[
	{basis=pHoloBasisDictionaryR[\[CapitalLambda]/2]
	},
	Join@@Table[
		Tuples[
			(basis[pL]//Keys),2
		]
		,
		{pL,Keys[pHoloBasisDictionaryR[\[CapitalLambda]/2]]}
	]
];
dictionaryREps[p_,\[CapitalLambda]_]:=dictionaryREps[p,\[CapitalLambda]]=Block[
	{pLM=Floor[(Sqrt[p^2+\[CapitalLambda]^2]+p)]/2,
	basis,pL
	},
	basis=pHoloBasisDictionaryR[pLM];
	Join@@Table[
		pL=p+pR;
		Tuples[{
			(basis[pL]//Keys),
			(basis[pR]//Keys)
		}]
		,
		{pR,Select[ Keys[pHoloBasisDictionaryR[pLM]], 2#<=(Sqrt[p^2+\[CapitalLambda]^2]-p)&]}
	]
]


ClearAll[epsilonMatNonHoloR]
epsilonMatNonHoloR[0,\[CapitalLambda]_?EvenQ]:=epsilonMatNonHoloR[0,\[CapitalLambda]]=Block[
	{basis=pHoloBasisDictionaryR[\[CapitalLambda]/2],
	matHolo=epsilonMatHoloR[\[CapitalLambda]/2],
	matHoloBar=epsilonMatHoloRBar[\[CapitalLambda]/2],
	idxLo,idxLi
	},
	I * ArrayFlatten[Table[
		idxLo=Values@basis[pLo];
		idxLi=Values@basis[pLi];
		KroneckerProduct[
			matHolo[[idxLo,idxLi]],
			matHoloBar[[idxLo,idxLi]](* pL == pR *)
		]
		,
		{pLo,Keys[pHoloBasisDictionaryR[\[CapitalLambda]/2]]},
		{pLi,Keys[pHoloBasisDictionaryR[\[CapitalLambda]/2]]}
	] ]
];
epsilonMatNonHoloR[p_,\[CapitalLambda]_]:=epsilonMatNonHoloR[p,\[CapitalLambda]]=Block[
	{pLM=Floor[(Sqrt[p^2+\[CapitalLambda]^2]+p)]/2,
	basis,matHolo,matHoloBar,
	idxRo,idxRi,idxLo,idxLi,
	pRo,pRi,pLo,pLi
	},
	basis=pHoloBasisDictionaryR[pLM];
	matHolo=epsilonMatHoloR[pLM];
	matHoloBar=epsilonMatHoloRBar[pLM];
	I * ArrayFlatten[Table[
		pLo=p+pRo;
		pLi=p+pRi;
		idxRo=Values@basis[pRo];
		idxRi=Values@basis[pRi];
		idxLo=Values@basis[pLo];
		idxLi=Values@basis[pLi];
		KroneckerProduct[
			matHolo[[idxLo,idxLi]],
			matHoloBar[[idxRo,idxRi]]
		]
		,
		{pRo,Select[ Keys[pHoloBasisDictionaryR[pLM]], #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]},
		{pRi,Select[ Keys[pHoloBasisDictionaryR[pLM]], #<=1/2 (Sqrt[p^2+\[CapitalLambda]^2]-p)&]}
	] ]
]
epsilonMatNonHoloR[{po_,\[CapitalLambda]o_},{pi_,\[CapitalLambda]i_}]:=epsilonMatNonHoloR[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}]=Block[
	{
pLMo=Floor[(Sqrt[po^2+\[CapitalLambda]o^2]+po)]/2,
pLMi=Floor[(Sqrt[pi^2+\[CapitalLambda]i^2]+pi)]/2,
	basis,matHolo,matHoloBar,
	idxRo,idxRi,idxLo,idxLi,
	pRo,pRi,pLo,pLi
	},
	basis=pHoloBasisDictionaryR[Max[pLMo,pLMi]];
	matHolo=epsilonMatHoloR[Max[pLMo,pLMi]];
	matHoloBar=epsilonMatHoloRBar[Max[pLMo,pLMi]];
	I * ArrayFlatten[Table[
		pLo=po+pRo;
		pLi=pi+pRi;
		idxRo=Values@basis[pRo];
		idxRi=Values@basis[pRi];
		idxLo=Values@basis[pLo];
		idxLi=Values@basis[pLi];
		KroneckerProduct[
			matHolo[[idxLo,idxLi]],
			matHoloBar[[idxRo,idxRi]]
		]
		,
		{pRo,Select[ Keys[pHoloBasisDictionaryR[pLMo]], #<=1/2 (Sqrt[po^2+\[CapitalLambda]o^2]-po)&]},
		{pRi,Select[ Keys[pHoloBasisDictionaryR[pLMi]], #<=1/2 (Sqrt[pi^2+\[CapitalLambda]i^2]-pi)&]}
	] ]
]


ClearAll[projectorREvenHongbin]
projectorREvenFixConvention[p_,\[CapitalLambda]_]:=projectorREvenFixConvention[p,\[CapitalLambda]]=Block[
	{
		basis0=dictionaryREps[p,\[CapitalLambda]],
		basis1,
		map0,(*map1,*)
		factors1,state1,
		map10=<||>,
		stateAndFactor0
	},
	map0=AssociationThread[basis0->Range[Length[basis0]]];
	basis1=Select[basis0,FreeQ[#[[2]],0]&&EvenQ[ Length[#[[1]]]+Length[#[[2]]] ]& ];
	(*map1=AssociationThread[basis1->Range[Length[basis1]]];*)
	(*factors1=2^(Count[#,0,2]/2)&/@basis1;*)
	(*factors1=Table[1,Length[basis1]];*)
	(*factors1=((-1)^(Length[#1])*(\[ImaginaryI])^(Mod[Length[#1]+Length[#2],4]/2))&@@@basis1;*)
	(*factors1=(I^Mod[Length[#1],2]*I^Mod[Length[#1]+Length[#2],4])&@@@basis1;*)
	factors1=(-I)^Mod[Length[#1],2]&@@@basis1;
	Do[
		state1=basis1[[idx1]];
		map10[{idx1,map0[state1]}]=1;
		(*stateAndFactor0=Reap[ Append[#,0]/.{seq___,0,0}:>(Sow[2];{seq})&/@state1,_,Times@@#2& ];*)
		stateAndFactor0=Reap[ Append[#,0]/.{seq___,0,0}:>(Sow[1];{seq})&/@state1,_,Times@@#2& ];
		(*map10[{idx1,map0[stateAndFactor0[[1]] ]}]=Times@@stateAndFactor0[[2]]/2;*)
		map10[{idx1,map0[stateAndFactor0[[1]] ]}]=(Times@@stateAndFactor0[[2]]);
		,
		{idx1,basis1//Length}
	];
	SparseArray[{Band[{1,1}]->factors1}] . SparseArray[map10//Normal,{Length[basis1],Length[basis0]}]
]


ClearAll[dictionaryREvenFixConventionEps]
dictionaryREvenFixConventionEps[p_,\[CapitalLambda]_]:=dictionaryREvenFixConventionEps[p,\[CapitalLambda]]=Block[
	{
		basis=Select[
			dictionaryREps[p,\[CapitalLambda]],
			FreeQ[#[[2]],0]&&EvenQ[ Length[#[[1]]]+Length[#[[2]]] ]& 
		]
	},
	MapIndexed[#1->#2[[1]]&,basis]//Association
]


ClearAll[epsilonMatNonHoloREvenFixConvention]
epsilonMatNonHoloREvenFixConvention[p_,\[CapitalLambda]_]:=epsilonMatNonHoloREvenFixConvention[p,\[CapitalLambda]]=Block[
	{mat},
	mat=Conjugate[projectorREvenFixConvention[p,\[CapitalLambda]]] . epsilonMatNonHoloR[p,\[CapitalLambda]] . Transpose[projectorREvenFixConvention[p,\[CapitalLambda]]];
	mat/2
]
epsilonMatNonHoloREvenFixConvention[{pL_,\[CapitalLambda]L_},{pR_,\[CapitalLambda]R_}]:=epsilonMatNonHoloREvenFixConvention[{pL,\[CapitalLambda]L},{pR,\[CapitalLambda]R}]=Block[
	{mat},
	mat=Conjugate[projectorREvenFixConvention[pL,\[CapitalLambda]L]] . epsilonMatNonHoloR[{pL,\[CapitalLambda]L},{pR,\[CapitalLambda]R}] . Transpose[projectorREvenFixConvention[pR,\[CapitalLambda]R]];
	mat/2
]


(* ::Chapter:: *)
(*hongbin basis fast*)


ClearAll[orderFixConventionSigmaNS,orderFixConventionSigmaR]
orderFixConventionSigmaNS[p_,\[CapitalLambda]_]:=orderFixConventionSigmaNS[p,\[CapitalLambda]]=dictionaries[p,\[CapitalLambda]]["NS"]/@Keys[dictionaryNSEps[p,\[CapitalLambda]]]
orderFixConventionSigmaR[p_,\[CapitalLambda]_]:=orderFixConventionSigmaR[p,\[CapitalLambda]]=dictionaries[p,\[CapitalLambda]]["R"]/@Keys[dictionaryREvenFixConventionEps[p,\[CapitalLambda]] ]


ClearAll[orderFixConventionEpsNS,orderFixConventionEpsR]
orderFixConventionEpsNS[p_,\[CapitalLambda]_]:=orderFixConventionEpsNS[p,\[CapitalLambda]]=Range[dictionaryNSEps[p,\[CapitalLambda]]//Length];
orderFixConventionEpsR[p_,\[CapitalLambda]_]:=orderFixConventionEpsR[p,\[CapitalLambda]]=Range[Length[dictionaryREvenFixConventionEps[p,\[CapitalLambda]]]];


ClearAll[fullMatsFixConvention]
fullMatsFixConvention[p_,\[CapitalLambda]_,prec_:MachinePrecision]:=fullMatsFixConvention[p,\[CapitalLambda],prec]=Block[
{
sigma=sigmaMatrixRNS[p,\[CapitalLambda],prec],
epsNS=epsilonMatNonHolo[p,\[CapitalLambda]],
epsR=epsilonMatNonHoloREvenFixConvention[p,\[CapitalLambda]],
h0=hamiltonian0[p,\[CapitalLambda]],
orderSigmaNS=orderFixConventionSigmaNS[p,\[CapitalLambda]],
orderSigmaR=orderFixConventionSigmaR[p,\[CapitalLambda]],
orderEpsNS=orderFixConventionEpsNS[p,\[CapitalLambda]],
orderEpsR=orderFixConventionEpsR[p,\[CapitalLambda]],
h0R,h0NS
},
epsNS=epsNS[[orderEpsNS,orderEpsNS]];
epsR=epsR[[orderEpsR,orderEpsR]];
sigma=sigma[[orderSigmaR,orderSigmaNS]];
h0R=h0["h0R"][[orderSigmaR,orderSigmaR]];
h0NS=h0["h0NS"][[orderSigmaNS,orderSigmaNS]];
<|
"h0"->ArrayFlatten[({
 {h0R, 0},
 {0, h0NS}
})],
"eps"->ArrayFlatten[({
 {epsR, 0},
 {0, epsNS}
})],
"sig"->ArrayFlatten[({
 {0.+0.I, sigma},
 {ConjugateTranspose[sigma], 0.+0.I}
})]
|>
]


ClearAll[sigmaMatrixOffP]
sigmaMatrixOffP[{po_,\[CapitalLambda]o_},{pi_,\[CapitalLambda]i_},prec_:MachinePrecision]:=
sigmaMatrixOffP[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i},prec]=Block[
	{sigmaRNS,sigmaNSR,
		orderSigmaNSo=orderFixConventionSigmaNS[po,\[CapitalLambda]o],
		orderSigmaRo=orderFixConventionSigmaR[po,\[CapitalLambda]o],
		orderSigmaNSi=orderFixConventionSigmaNS[pi,\[CapitalLambda]i],
		orderSigmaRi=orderFixConventionSigmaR[pi,\[CapitalLambda]i]
	},
	sigmaRNS=sigmaMatrixRNS[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i},prec][[orderSigmaRo,orderSigmaNSi]];
	sigmaNSR=sigmaMatrixRNS[{pi,\[CapitalLambda]i},{po,\[CapitalLambda]o},prec][[orderSigmaRi,orderSigmaNSo]];
	({
 {0.+0.I, sigmaRNS},
 {sigmaNSR//ConjugateTranspose, 0.+0.I}
})//ArrayFlatten
]


ClearAll[epsilonMatrixOffP]
epsilonMatrixOffP[{po_,\[CapitalLambda]o_},{pi_,\[CapitalLambda]i_}]:=
epsilonMatrixOffP[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}]=Block[
	{
		orderNSo=orderFixConventionEpsNS[po,\[CapitalLambda]o],
		orderRo=orderFixConventionEpsR[po,\[CapitalLambda]o],
		orderNSi=orderFixConventionEpsNS[pi,\[CapitalLambda]i],
		orderRi=orderFixConventionEpsR[pi,\[CapitalLambda]i],
		epsR,epsNS
	},
	epsR=epsilonMatNonHoloREvenFixConvention[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}][[orderRo,orderRi]];
	epsNS=epsilonMatNonHolo[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}][[orderNSo,orderNSi]];
	({
 {epsR, 0},
 {0, epsNS}
})//ArrayFlatten
]


ClearAll[fullMatsFixConventionEpsOnly]
fullMatsFixConventionEpsOnly[p_,\[CapitalLambda]_,prec_:MachinePrecision]:=fullMatsFixConventionEpsOnly[p,\[CapitalLambda],prec]=Block[
{
(*sigma=sigmaMatrixRNS[p,\[CapitalLambda],prec],*)
epsNS=epsilonMatNonHolo[p,\[CapitalLambda]],
epsR=epsilonMatNonHoloREvenFixConvention[p,\[CapitalLambda]],
h0=hamiltonian0[p,\[CapitalLambda]],
orderSigmaNS=orderFixConventionSigmaNS[p,\[CapitalLambda]],
orderSigmaR=orderFixConventionSigmaR[p,\[CapitalLambda]],
orderEpsNS=orderFixConventionEpsNS[p,\[CapitalLambda]],
orderEpsR=orderFixConventionEpsR[p,\[CapitalLambda]],
h0R,h0NS
},
epsNS=epsNS[[orderEpsNS,orderEpsNS]];
epsR=epsR[[orderEpsR,orderEpsR]];
(*sigma=sigma[[orderSigmaR,orderSigmaNS]];*)
h0R=h0["h0R"][[orderSigmaR,orderSigmaR]];
h0NS=h0["h0NS"][[orderSigmaNS,orderSigmaNS]];
<|
"h0R"->h0R,
"h0NS"->h0NS,
"epsR"->epsR,
"epsNS"->epsNS,
"h0"->ArrayFlatten[({
 {h0R, 0},
 {0, h0NS}
})],
"eps"->ArrayFlatten[({
 {epsR, 0},
 {0, epsNS}
})]
|>
]


ClearAll[epsilonMatrixOffPSplit]
epsilonMatrixOffPSplit[{po_,\[CapitalLambda]o_},{pi_,\[CapitalLambda]i_}]:=
epsilonMatrixOffPSplit[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}]=Block[
	{
		orderNSo=orderFixConventionEpsNS[po,\[CapitalLambda]o],
		orderRo=orderFixConventionEpsR[po,\[CapitalLambda]o],
		orderNSi=orderFixConventionEpsNS[pi,\[CapitalLambda]i],
		orderRi=orderFixConventionEpsR[pi,\[CapitalLambda]i],
		epsR,epsNS
	},
	epsR=epsilonMatNonHoloREvenFixConvention[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}][[orderRo,orderRi]];
	epsNS=epsilonMatNonHolo[{po,\[CapitalLambda]o},{pi,\[CapitalLambda]i}][[orderNSo,orderNSi]];
	{epsR,epsNS}
]


==> anc/IFTMasslessFastBasis_demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     93550,       2194]
NotebookOptionsPosition[     88633,       2095]
NotebookOutlinePosition[     89045,       2112]
CellTagsIndexPosition[     89002,       2109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Supplemental Material for:\nGiving Hamiltonian \
Truncation a Boost\nby Hongbin Chen, A. Liam Fitzpatrick, Emanuel Katz, Yuan \
Xin", "Subtitle"]], "Title",ExpressionUUID->"5aead504-fbae-430b-b3c1-\
5702e6380eab"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["TCSA for the Ising field theory in the rest frame and \
boosted frames", "Title",
 FontSize->36]], "Chapter",
 CellChangeTimes->{{3.865334533413672*^9, 3.8653345337154303`*^9}, {
  3.865430691218918*^9, 
  3.86543070902319*^9}},ExpressionUUID->"a71d14bc-c36e-413a-b7c6-\
43e940227c9c"],

Cell["\<\
This notebook demonstrates how to use the package \
\[OpenCurlyDoubleQuote]IFTMasslessFastBasis.wl\[CloseCurlyDoubleQuote] that \
makes use of the periodicity-switching basis  developed in Yurov and \
Zamolodchikov\[CloseCurlyQuote]s  original paper in 1991. The results in our \
paper are computed using this package. \
\>", "Text",
 CellChangeTimes->{{3.8654308020790787`*^9, 3.8654308369506273`*^9}, {
   3.86543088789247*^9, 3.865430920411099*^9}, 3.865496801533777*^9, 
   3.865496922200768*^9, {3.865496973552351*^9, 
   3.865497019526589*^9}},ExpressionUUID->"16d25246-2223-48ad-ad17-\
d1fe10ec0e51"],

Cell[CellGroupData[{

Cell["Initialize and load packages (run this)", "Section",
 CellChangeTimes->{{3.864114702413617*^9, 3.864114708179062*^9}, {
  3.864114777484103*^9, 
  3.8641147795497313`*^9}},ExpressionUUID->"00b4b8d2-0e81-4d7b-b1d9-\
dce2b2e45ec2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<IFTMasslessFastBasis.wl\>\"", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.864066245118326*^9, 3.864066264648365*^9}, {
   3.864114720141189*^9, 3.864114720273717*^9}, {3.865331647029072*^9, 
   3.865331652716599*^9}, {3.865332165690813*^9, 3.865332166336602*^9}, 
   3.865430762979089*^9, 3.865496809169277*^9, 3.8654969268255177`*^9},
 CellLabel->
  "In[250]:=",ExpressionUUID->"0143cf27-63fa-4f05-b63d-f1414623cb93"],

Cell[BoxData["\<\"/Users/hongbinchen/Dropbox/Lightcone \
Collaborations/Draft_TruncBoost/anc\"\>"], "Output",
 CellChangeTimes->{{3.8640662552218246`*^9, 3.864066265171525*^9}, 
   3.8640673073096447`*^9, 3.864067398425639*^9, 3.864067474402195*^9, 
   3.8640699233671007`*^9, 3.865331657949737*^9, 3.865331713904201*^9, 
   3.8654968230707703`*^9, 3.865496928275167*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"eaaff57a-1d4e-4601-8379-7729faf6925b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", "MachinePrecision"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dateStr", "[", "]"}], ":=", 
   RowBox[{"DateString", "[", 
    RowBox[{"{", 
     RowBox[{
     "\"\<[\>\"", ",", "\"\<Year\>\"", ",", "\"\<-\>\"", ",", "\"\<Month\>\"",
       ",", "\"\<-\>\"", ",", "\"\<Day\>\"", ",", "\"\<-\>\"", ",", 
      "\"\<Hour\>\"", ",", "\"\<:\>\"", ",", "\"\<Minute\>\"", ",", 
      "\"\<:\>\"", ",", "\"\<Second\>\"", ",", "\"\<] \>\""}], "}"}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"print", "[", "seq___", "]"}], ":=", 
  RowBox[{"Print", "[", "\n", "\t", 
   RowBox[{
    RowBox[{"dateStr", "[", "]"}], ",", "\n", "\t", "seq"}], "\n", 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"nf", "[", "x_", "]"}], ":=", 
  RowBox[{"NumberForm", "[", 
   RowBox[{
    RowBox[{"N", "[", "x", "]"}], ",", 
    RowBox[{"ExponentFunction", "->", 
     RowBox[{"(", 
      RowBox[{"Null", "&"}], ")"}]}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.864114730768749*^9, 3.864114741784813*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b6302dc0-9875-4ba0-a234-3dbc9d575b78"]
}, Closed]],

Cell[CellGroupData[{

Cell["Define subroutines (run this) ", "Section",
 CellChangeTimes->{{3.864114746594934*^9, 3.864114750010439*^9}, {
   3.8641147806742687`*^9, 3.864114782720381*^9}, 
   3.864115205085288*^9},ExpressionUUID->"a7e7f342-07e0-4530-a0f7-\
a611b83fd991"],

Cell[CellGroupData[{

Cell["compute eigensystem", "Subsection",
 CellChangeTimes->{{3.864114752931118*^9, 
  3.864114756860331*^9}},ExpressionUUID->"4d510ef2-ae34-4d39-8627-\
4af08641719e"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "eSys", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eSys", "[", 
    RowBox[{"p_", ",", "\[CapitalLambda]_", ",", 
     RowBox[{"(*", 
      RowBox[{"m_", ",", "g_"}], "*)"}], "\[Eta]_", ",", "t_"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{"eSys", "[", 
     RowBox[{"p", ",", "\[CapitalLambda]", ",", "\[Eta]", ",", "t"}], "]"}], 
    "=", 
    RowBox[{"Block", "[", "\n", "\t", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "evals", ",", "evecs", ",", "\n", "\t\t", "matrices", ",", "\n", 
        "\t\t", "ham", ",", "dim", ",", "Id", ",", "\[Mu]0", ",", "\n", 
        "\t\t", "EVec", ",", "\[Mu]Vec", ",", "epsState", ",", "rho", ",", 
        "\n", "\t\t", "m", ",", "g", ",", "dimEvals"}], "\n", "\t", "}"}], 
      ",", "\n", "\t", 
      RowBox[{
       RowBox[{"print", "[", "\"\<computing matrices..\>\"", "]"}], ";", "\n",
        "\t", 
       RowBox[{"matrices", "=", 
        RowBox[{"fullMatsFixConvention", "[", 
         RowBox[{"p", ",", "\[CapitalLambda]"}], "]"}]}], ";", "\n", "\t", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"m", ",", "g"}], "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", " ", "\[Eta]"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ",", 
          RowBox[{"2", "\[Pi]", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", " ", "/", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"15", "/", "8"}], ")"}]}]}]}], "}"}]}], ";", "\n", "\t", 
       
       RowBox[{"dim", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"matrices", "[", "\"\<h0\>\"", "]"}], "]"}]}], ";", "\n", 
       "\t", 
       RowBox[{"Id", "=", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Band", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], "]"}], "->", "1"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], ";", "\n", "\t", 
       RowBox[{"\[Mu]0", "=", 
        RowBox[{"N", "[", " ", 
         RowBox[{
          RowBox[{"\[Pi]", " ", 
           RowBox[{"Log", "[", "\[CapitalLambda]", "]"}], " ", 
           RowBox[{"Abs", "[", "m", "]"}]}], " ", "+", " ", 
          RowBox[{"5", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", "g"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"16", "/", "15"}], ")"}]}]}]}], "  ", "]"}]}], ";", "\n",
        "\t", 
       RowBox[{"ham", "=", 
        RowBox[{
         RowBox[{"matrices", "[", "\"\<h0\>\"", "]"}], "+", 
         RowBox[{"g", "*", 
          RowBox[{"matrices", "[", "\"\<sig\>\"", "]"}]}], "+", 
         RowBox[{"m", "*", 
          RowBox[{"matrices", "[", "\"\<eps\>\"", "]"}]}]}]}], ";", "\n", 
       "\t", 
       RowBox[{"dimEvals", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"100", ",", "dim"}], "]"}], ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"dim", "/", "10"}], "]"}]}], "]"}]}], ";", "\n", "\t", 
       RowBox[{"print", "[", 
        RowBox[{
        "\"\<computing \>\"", ",", "dimEvals", ",", "\"\</\>\"", ",", "dim", 
         ",", "\"\< eigenvalues...\>\""}], "]"}], ";", "\n", "\t", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"evals", ",", "evecs"}], "}"}], "=", 
        RowBox[{
         RowBox[{"SortBy", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Eigensystem", "[", "\n", "\t\t", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"ham", "+", 
                 RowBox[{"\[Mu]0", "*", "Id"}]}], "//", "N"}], "]"}], ",", 
              "\n", "\t\t", 
              RowBox[{"-", "dimEvals"}]}], "\n", "\t", "]"}], "//", 
            "Transpose"}], ",", "First"}], " ", "]"}], "//", "Transpose"}]}], 
       ";", "\n", "\t", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"evals", "-", "\[Mu]0"}], ",", "evecs"}], "}"}]}]}], "\n", 
     "]"}]}]}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8640663957765703`*^9, 3.864066396047475*^9}, 
   3.864067389095017*^9, {3.864067466370655*^9, 3.86406746853659*^9}, {
   3.864069883504587*^9, 3.864069914565051*^9}, {3.8653316905545187`*^9, 
   3.865331691118743*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a7ddc557-8b9a-489d-b27f-bff2a1d5bd92"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "compute",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "\[Sigma]"}], "  ", "\[RightAngleBracket]"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a759183e-b43f-440c-bd05-7c545080e0a9"],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "\[Epsilon]"}], "  ", "\[RightAngleBracket]"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "85d55d1c-1f1b-4809-b4a5-2de9a7a2fe13"]
}], "Subsection",
 CellChangeTimes->{{3.864114772544732*^9, 
  3.864114876879018*^9}},ExpressionUUID->"e0995f18-a95d-47cb-9ffa-\
a58cf31bb1ce"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "getSigEpsStates", "]"}], "\n", 
 RowBox[{
  RowBox[{"getSigEpsStates", "[", 
   RowBox[{
    RowBox[{"p_", "/;", 
     RowBox[{"p", ">", "0"}]}], ",", "\[CapitalLambda]_", ",", "\[Eta]_", ",",
     "t_"}], "]"}], ":=", 
  RowBox[{"Block", "[", "\n", "\t", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "evals", ",", "evecs", ",", "\n", "\t\t", "evals0", ",", "evecs0", ",", 
      "\n", "\t\t", "m1", ",", "eps", ",", "sig", ",", "\n", "\t\t", "EVec", 
      ",", "\[Mu]Vec", ",", "epsState", ",", "sigState", ",", "\n", "\t\t", 
      "rho", ",", "m", ",", "g"}], "\n", "\t", "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "g"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", " ", "\[Eta]"}], ")"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "+", 
              RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"15", "/", "8"}], ")"}]}]}]}], "}"}]}], ";", "\n", "\t", 
     RowBox[{"print", "[", "\"\<computing matrices..\>\"", "]"}], ";", "\n", 
     "\t", 
     RowBox[{"eps", "=", 
      RowBox[{"epsilonMatrixOffP", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "\[CapitalLambda]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], ";", "\n", 
     "\t", 
     RowBox[{"sig", "=", 
      RowBox[{"sigmaMatrixOffP", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "\[CapitalLambda]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "\[CapitalLambda]"}], "}"}]}], "]"}]}], ";", "\n", 
     "\t", 
     RowBox[{"print", "[", "\"\<loading eigensystem\>\"", "]"}], ";", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals", ",", "evecs"}], "}"}], "=", 
      RowBox[{"eSys", "[", 
       RowBox[{"p", ",", "\[CapitalLambda]", ",", "\[Eta]", ",", "t"}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals0", ",", "evecs0"}], "}"}], "=", 
      RowBox[{"eSys", "[", 
       RowBox[{"0", ",", "\[CapitalLambda]", ",", "\[Eta]", ",", "t"}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"m1", "=", 
      RowBox[{
       RowBox[{"evals0", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"evals0", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"EVec", "=", 
      RowBox[{
       RowBox[{"evals", "[", 
        RowBox[{"[", ";;", "]"}], "]"}], "-", 
       RowBox[{"evals", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"m1", "^", "2"}], "+", 
         RowBox[{"p", "^", "2"}]}], "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"\[Mu]Vec", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"EVec", "^", "2"}], "-", 
        RowBox[{"p", "^", "2"}]}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Mu]Vec", "/", "m"}], "//", "Print"}], ";"}], "*)"}], "\n", 
     "\t", 
     RowBox[{"print", "[", "\"\<computing delta c\>\"", "]"}], ";", "\n", 
     "\t", 
     RowBox[{"epsState", "=", 
      RowBox[{
       RowBox[{"Conjugate", "[", " ", 
        RowBox[{"evecs0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "]"}], " ", ".", " ", "eps"}]}],
      ";", "\n", "\t", 
     RowBox[{"sigState", "=", 
      RowBox[{
       RowBox[{"Conjugate", "[", " ", 
        RowBox[{"evecs0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "]"}], " ", ".", " ", "sig"}]}],
      ";", "\n", "\t", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"rho", "=", 
        RowBox[{
         RowBox[{"evecs", "[", 
          RowBox[{"[", ";;", "]"}], "]"}], " ", ".", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", "/", "2"}]}], ")"}], " ", 
            RowBox[{"m", "/", 
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]"}], ")"}]}], " ", "epsState"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", "*", 
               RowBox[{"1", "/", "16"}]}]}], ")"}], " ", 
            RowBox[{"g", "/", 
             RowBox[{"(", 
              RowBox[{"2", "Pi"}], ")"}]}], " ", "sigState"}]}], ")"}]}]}], 
       ";", "\n", "\t", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"48", 
            RowBox[{"\[Pi]", "^", "2"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "rho", "]"}], "^", "2"}], "/", 
             RowBox[{"\[Mu]Vec", "^", "3"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", "/", "2"}]}], ")"}], 
               RowBox[{"m", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}]}]}], ")"}], "^", "2"}]}], "//",
            "Total"}], "//", "Print"}], ";"}], "*)"}], "\n", "\t", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", "\n", "\t\t", 
         RowBox[{
          RowBox[{"\[Mu]Vec", "/", "m1"}], ",", "\n", "\t\t", 
          RowBox[{"(*", 
           RowBox[{"48", 
            RowBox[{"\[Pi]", "^", "2"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "rho", "]"}], "^", "2"}], "/", 
             RowBox[{"\[Mu]Vec", "^", "3"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", "/", "2"}]}], ")"}], 
               RowBox[{"m", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}]}]}], ")"}], "^", "2"}]}], 
           "*)"}], "\n", "\t\t", 
          RowBox[{"48", 
           RowBox[{"\[Pi]", "^", "2"}], "*", 
           RowBox[{"EVec", "/", 
            RowBox[{"\[Mu]Vec", "^", "4"}]}], " ", 
           RowBox[{
            RowBox[{"Abs", "[", "rho", "]"}], "^", "2"}]}]}], "\n", "\t", 
         "}"}], "]"}]}], "*)"}], "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"epsState", ",", "sigState"}], "}"}]}]}], "\n", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"getSigEpsStates", "[", 
   RowBox[{"0", ",", "\[CapitalLambda]_", ",", "\[Eta]_", ",", "t_"}], "]"}], 
  ":=", 
  RowBox[{"Block", "[", "\n", "\t", 
   RowBox[{
    RowBox[{"{", "\n", "\t\t", 
     RowBox[{
     "evals0", ",", "evecs0", ",", "\n", "\t\t", "m1", ",", "matrices", ",", 
      "\n", "\t\t", "EVec", ",", "\[Mu]Vec", ",", "epsState", ",", "sigState",
       ",", "\n", "\t\t", "rho", ",", "m", ",", "g"}], "\n", "\t", "}"}], ",",
     "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "g"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", " ", "\[Eta]"}], ")"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "+", 
              RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"15", "/", "8"}], ")"}]}]}]}], "}"}]}], ";", "\n", "\t", 
     RowBox[{"print", "[", "\"\<computing matrices..\>\"", "]"}], ";", "\n", 
     "\t", 
     RowBox[{"matrices", "=", 
      RowBox[{"fullMatsFixConvention", "[", 
       RowBox[{"0", ",", "\[CapitalLambda]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"print", "[", "\"\<loading eigensystem\>\"", "]"}], ";", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals0", ",", "evecs0"}], "}"}], "=", 
      RowBox[{"eSys", "[", 
       RowBox[{"0", ",", "\[CapitalLambda]", ",", "\[Eta]", ",", "t"}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"m1", "=", 
      RowBox[{
       RowBox[{"evals0", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"evals0", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"EVec", "=", 
      RowBox[{
       RowBox[{"evals0", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}], "-", 
       RowBox[{"evals0", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"\[Mu]Vec", "=", "EVec"}], ";", "\n", "\t", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Mu]Vec", "/", "m"}], "//", "Print"}], ";"}], "*)"}], "\n", 
     "\t", 
     RowBox[{"print", "[", "\"\<computing delta c\>\"", "]"}], ";", "\n", 
     "\t", 
     RowBox[{"epsState", "=", 
      RowBox[{
       RowBox[{"Conjugate", "[", " ", 
        RowBox[{"evecs0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "]"}], " ", ".", " ", 
       RowBox[{"matrices", "[", "\"\<eps\>\"", "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"sigState", "=", 
      RowBox[{
       RowBox[{"Conjugate", "[", " ", 
        RowBox[{"evecs0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "]"}], " ", ".", " ", 
       RowBox[{"matrices", "[", "\"\<sig\>\"", "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"rho", "=", 
        RowBox[{
         RowBox[{"evecs0", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;"}], "]"}], "]"}], " ", ".", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", "/", "2"}]}], ")"}], " ", 
            RowBox[{"m", "/", 
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]"}], ")"}]}], " ", "epsState"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", "*", 
               RowBox[{"1", "/", "16"}]}]}], ")"}], " ", 
            RowBox[{"g", "/", 
             RowBox[{"(", 
              RowBox[{"2", "Pi"}], ")"}]}], " ", "sigState"}]}], ")"}]}]}], 
       ";", "\n", "\t", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"48", 
            RowBox[{"\[Pi]", "^", "2"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "rho", "]"}], "^", "2"}], "/", 
             RowBox[{"\[Mu]Vec", "^", "3"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", "/", "2"}]}], ")"}], 
               RowBox[{"m", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}]}]}], ")"}], "^", "2"}]}], "//",
            "Total"}], "//", "Print"}], ";"}], "*)"}], "\n", "\t", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", "\n", "\t\t", 
         RowBox[{
          RowBox[{"\[Mu]Vec", "/", "m1"}], ",", "\n", "\t\t", 
          RowBox[{"(*", 
           RowBox[{"48", 
            RowBox[{"\[Pi]", "^", "2"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "rho", "]"}], "^", "2"}], "/", 
             RowBox[{"\[Mu]Vec", "^", "3"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", "/", "2"}]}], ")"}], 
               RowBox[{"m", "/", 
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}]}]}], ")"}], "^", "2"}]}], 
           "*)"}], "\n", "\t\t", 
          RowBox[{"48", 
           RowBox[{"\[Pi]", "^", "2"}], "*", 
           RowBox[{"EVec", "/", 
            RowBox[{"\[Mu]Vec", "^", "4"}]}], " ", 
           RowBox[{
            RowBox[{"Abs", "[", "rho", "]"}], "^", "2"}]}]}], "\n", "\t", 
         "}"}], "]"}]}], "*)"}], "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"epsState", ",", "sigState"}], "}"}]}]}], "\n", 
   "]"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.865331682257419*^9, 3.8653316840335283`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"264f38f5-7848-4bf0-95a1-2e9b8298f568"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Run and make plots", "Section",
 CellChangeTimes->{{3.864114884837426*^9, 
  3.864114893761765*^9}},ExpressionUUID->"2080daea-cd9c-4a28-8d0d-\
e7545e0671d7"],

Cell[TextData[{
 "We take ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "=", "30"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "34f3e790-8f3b-4969-828d-1d5bef47088b"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Eta]", "=", 
    RowBox[{"-", "4"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bdaf9ea7-ccc4-48e9-ab7c-648845ea2896"],
 ",  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "35ca880a-eab4-494a-8e4d-f0a868b90a51"],
 " and compare the rest frame and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "=", "6"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "439082e2-d1ec-419a-aebd-fb51b967203d"],
 " boosted frame results.\nThe following will take up to a minute on a laptop."
}], "Text",
 CellChangeTimes->{{3.864115009152534*^9, 
  3.864115135898344*^9}},ExpressionUUID->"287ba048-a765-4715-9646-\
34f2c80f92e4"],

Cell[CellGroupData[{

Cell["compute eigensystems", "Subsection",
 CellChangeTimes->{{3.864114919187711*^9, 
  3.864114933260769*^9}},ExpressionUUID->"325f49b6-343b-4d90-939f-\
6a3066e00e8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataEsys30Rest", "=", 
   RowBox[{"eSys", "[", 
    RowBox[{"0", ",", "30", ",", 
     RowBox[{"-", "4"}], ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataEsys30Boost", "=", 
   RowBox[{"eSys", "[", 
    RowBox[{"6", ",", "30", ",", 
     RowBox[{"-", "4"}], ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8640664239930077`*^9, 3.864066460546096*^9}, {
  3.864066491793735*^9, 3.86406652676709*^9}, {3.864067303655299*^9, 
  3.864067306409721*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1682462b-bee4-4df0-8e5a-5833869cf2aa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:15:16] \"\>", 
   "\[InvisibleSpace]", "\<\"computing matrices..\"\>"}],
  SequenceForm["[2022-06-27-16:15:16] ", "computing matrices.."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86406645015975*^9, 3.86406646133843*^9}, 
   3.8640665312901793`*^9, 3.864067313677999*^9, 3.8640673985120287`*^9, 
   3.864067474483492*^9, 3.86406992348135*^9, 3.865331669728979*^9, 
   3.86533171644269*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"a48e2bd5-1d43-4fdd-b733-8bfae6fc5b5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:15:18] \"\>", 
   "\[InvisibleSpace]", "\<\"computing \"\>", "\[InvisibleSpace]", "407", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "4076", 
   "\[InvisibleSpace]", "\<\" eigenvalues...\"\>"}],
  SequenceForm[
  "[2022-06-27-16:15:18] ", "computing ", 407, "/", 4076, " eigenvalues..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86406645015975*^9, 3.86406646133843*^9}, 
   3.8640665312901793`*^9, 3.864067313677999*^9, 3.8640673985120287`*^9, 
   3.864067474483492*^9, 3.86406992348135*^9, 3.865331669728979*^9, 
   3.865331718700663*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"85710b97-5534-4b73-b0ca-208e25e7a226"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:15:50] \"\>", 
   "\[InvisibleSpace]", "\<\"computing matrices..\"\>"}],
  SequenceForm["[2022-06-27-16:15:50] ", "computing matrices.."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86406645015975*^9, 3.86406646133843*^9}, 
   3.8640665312901793`*^9, 3.864067313677999*^9, 3.8640673985120287`*^9, 
   3.864067474483492*^9, 3.86406992348135*^9, 3.865331669728979*^9, 
   3.8653317502773533`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"68930a9e-ae12-478c-aeb6-1198db12f816"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:15:52] \"\>", 
   "\[InvisibleSpace]", "\<\"computing \"\>", "\[InvisibleSpace]", "387", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "3875", 
   "\[InvisibleSpace]", "\<\" eigenvalues...\"\>"}],
  SequenceForm[
  "[2022-06-27-16:15:52] ", "computing ", 387, "/", 3875, " eigenvalues..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86406645015975*^9, 3.86406646133843*^9}, 
   3.8640665312901793`*^9, 3.864067313677999*^9, 3.8640673985120287`*^9, 
   3.864067474483492*^9, 3.86406992348135*^9, 3.865331669728979*^9, 
   3.865331752188768*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"310e9096-23bc-44c7-abcf-6138bce7599d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "compute",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "\[Sigma]"}], "  ", "\[RightAngleBracket]"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "70e452bb-91a9-4f7e-84e8-89e4ab3c60fd"],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "\[Epsilon]"}], "  ", "\[RightAngleBracket]"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "95dbcf88-c764-4758-8a22-3f6079d5efc6"]
}], "Subsection",
 CellChangeTimes->{{3.864114772544732*^9, 
  3.864114876879018*^9}},ExpressionUUID->"3446bffa-bfd1-4959-b19b-\
b8ab32d9c881"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataSigEpsStates30Rest", "=", 
   RowBox[{"getSigEpsStates", "[", 
    RowBox[{"0", ",", "30", ",", 
     RowBox[{"-", "4"}], ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataSigEpsStates30Boost", "=", 
   RowBox[{"getSigEpsStates", "[", 
    RowBox[{"6", ",", "30", ",", 
     RowBox[{"-", "4"}], ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.864066919956249*^9, 3.864066966678082*^9}, {
  3.864067307775134*^9, 3.864067310142283*^9}, {3.864068005318091*^9, 
  3.8640680063116407`*^9}, {3.8640705622350073`*^9, 3.864070569569499*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"6ce0f06f-a31f-47f9-8b65-e752b6d79925"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:16:20] \"\>", 
   "\[InvisibleSpace]", "\<\"computing matrices..\"\>"}],
  SequenceForm["[2022-06-27-16:16:20] ", "computing matrices.."],
  Editable->False]], "Print",
 CellChangeTimes->{3.8640669309649363`*^9, 3.864066973575582*^9, 
  3.864067345560358*^9, 3.8640674313105297`*^9, 3.8640675073959703`*^9, 
  3.8640680073410997`*^9, 3.8640699554835453`*^9, 3.86407057110045*^9, 
  3.865331780646373*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8e42d01f-21eb-412f-b0eb-77a4a27823cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:16:20] \"\>", 
   "\[InvisibleSpace]", "\<\"loading eigensystem\"\>"}],
  SequenceForm["[2022-06-27-16:16:20] ", "loading eigensystem"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8640669309649363`*^9, 3.864066973575582*^9, 
  3.864067345560358*^9, 3.8640674313105297`*^9, 3.8640675073959703`*^9, 
  3.8640680073410997`*^9, 3.8640699554835453`*^9, 3.86407057110045*^9, 
  3.865331780813628*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"bfb6172b-b338-43e1-a338-457ec475104d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:16:20] \"\>", 
   "\[InvisibleSpace]", "\<\"computing delta c\"\>"}],
  SequenceForm["[2022-06-27-16:16:20] ", "computing delta c"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8640669309649363`*^9, 3.864066973575582*^9, 
  3.864067345560358*^9, 3.8640674313105297`*^9, 3.8640675073959703`*^9, 
  3.8640680073410997`*^9, 3.8640699554835453`*^9, 3.86407057110045*^9, 
  3.865331780816176*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"591fadde-f6b6-4f00-a843-d123ab59e725"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:16:20] \"\>", 
   "\[InvisibleSpace]", "\<\"computing matrices..\"\>"}],
  SequenceForm["[2022-06-27-16:16:20] ", "computing matrices.."],
  Editable->False]], "Print",
 CellChangeTimes->{3.8640669309649363`*^9, 3.864066973575582*^9, 
  3.864067345560358*^9, 3.8640674313105297`*^9, 3.8640675073959703`*^9, 
  3.8640680073410997`*^9, 3.8640699554835453`*^9, 3.86407057110045*^9, 
  3.86533178083372*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9b27ee77-1efe-4433-888c-e1abfe244c09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:16:23] \"\>", 
   "\[InvisibleSpace]", "\<\"loading eigensystem\"\>"}],
  SequenceForm["[2022-06-27-16:16:23] ", "loading eigensystem"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8640669309649363`*^9, 3.864066973575582*^9, 
  3.864067345560358*^9, 3.8640674313105297`*^9, 3.8640675073959703`*^9, 
  3.8640680073410997`*^9, 3.8640699554835453`*^9, 3.86407057110045*^9, 
  3.8653317835358133`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8cbdbdab-0e52-4255-be48-a3b0d3ffb3c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[2022-06-27-16:16:23] \"\>", 
   "\[InvisibleSpace]", "\<\"computing delta c\"\>"}],
  SequenceForm["[2022-06-27-16:16:23] ", "computing delta c"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8640669309649363`*^9, 3.864066973575582*^9, 
  3.864067345560358*^9, 3.8640674313105297`*^9, 3.8640675073959703`*^9, 
  3.8640680073410997`*^9, 3.8640699554835453`*^9, 3.86407057110045*^9, 
  3.8653317835375566`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"97385a1d-c7b1-4c8c-a3d5-8476d3478349"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "assemble ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", 
    RowBox[{"(", "\[Mu]", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f68b1adf-0f57-4be9-a0f9-062b84a72873"]
}], "Subsection",
 CellChangeTimes->{{3.864114948013948*^9, 
  3.864114957204134*^9}},ExpressionUUID->"2694b1bc-7b6d-4a62-aa2d-\
c38360fd3e72"],

Cell[CellGroupData[{

Cell["rest frame", "Subsubsection",
 CellChangeTimes->{{3.864114971423091*^9, 
  3.8641149729868107`*^9}},ExpressionUUID->"2b811191-df7d-4276-bd5f-\
f11bb82a6488"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataDC30Rest", "=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"evals", "=", 
        RowBox[{"dataEsys30Rest", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", ";;"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"evecs", "=", 
        RowBox[{"dataEsys30Rest", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", ";;"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"eps", "=", 
        RowBox[{"dataSigEpsStates30Rest", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"sig", "=", 
        RowBox[{"dataSigEpsStates30Rest", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       "theta", ",", "rho", ",", 
       RowBox[{"\[Eta]", "=", 
        RowBox[{"-", "4"}]}], ",", 
       RowBox[{"t", "=", "1"}], ",", "m", ",", "g", ",", "\[Mu]", ",", 
       "\[IndentingNewLine]", "dc"}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", ",", "g"}], "}"}], "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Eta]"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"2", "\[Pi]", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", " ", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"15", "/", "8"}], ")"}]}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dc", "=", 
       RowBox[{"MapThread", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Mu]", "=", 
             RowBox[{"#1", "-", 
              RowBox[{"evals", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"theta", " ", "=", " ", 
             RowBox[{"#2", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   FractionBox["2", "2"]}], ")"}], " ", 
                 FractionBox["m", 
                  RowBox[{"2", "\[Pi]"}]], " ", "eps"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", "*", 
                    FractionBox["1", "16"]}]}], ")"}], " ", 
                 FractionBox["g", 
                  RowBox[{"2", "\[Pi]"}]], " ", "sig"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"rho", " ", "=", " ", 
             RowBox[{"48", 
              SuperscriptBox["\[Pi]", "2"], "*", 
              FractionBox["1", 
               SuperscriptBox["\[Mu]", "3"]], 
              RowBox[{
               RowBox[{"Abs", "[", "theta", "]"}], "^", "2"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", "rho"}], "}"}]}], "\[IndentingNewLine]", 
           ")"}], "&"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"evals", "[", 
            RowBox[{"[", 
             RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
           RowBox[{"evecs", "[", 
            RowBox[{"[", 
             RowBox[{"2", ";;"}], "]"}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.86406811293347*^9, 3.864068438889184*^9}, {
  3.8640684828122663`*^9, 3.864068578237361*^9}, {3.864068710279001*^9, 
  3.8640688689874697`*^9}, {3.8640689346808*^9, 3.8640689371911583`*^9}, {
  3.8640690949165163`*^9, 3.864069124783381*^9}, {3.864069336816361*^9, 
  3.86406936600281*^9}, {3.864069489096211*^9, 3.8640695083647346`*^9}, {
  3.8640695636648397`*^9, 3.864069567196444*^9}, {3.864069638739295*^9, 
  3.864069695235242*^9}, {3.86406996998108*^9, 3.864069993881673*^9}, {
  3.8640700331723146`*^9, 3.864070061235269*^9}, {3.86407017115585*^9, 
  3.864070239265004*^9}, {3.864070573951271*^9, 3.864070613267054*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"582a9e43-3ebc-4cfb-a021-4f4912caf718"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "2"}], "]"}], "]"}], "//", "Accumulate"}]}],
            "}"}], "]"}], "&"}], "@", "dataDC30Rest"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{";;", ",", "2"}], "]"}], "]"}], "//", "Accumulate"}]}], 
         "}"}], "]"}], "&"}], "@", 
      RowBox[{"dataDC30Rest", "[", 
       RowBox[{"[", 
        RowBox[{";;", "20"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"InterpolationOrder", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledCircle]\>\"", ",", "8"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<Rest frame c-function\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Mu] R\>\"", ",", "\"\<c(\[Mu])\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "400"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.864070619520445*^9, 3.8640706205451183`*^9}, {
  3.864070817300994*^9, 3.8640708206916103`*^9}, {3.8641158773686934`*^9, 
  3.864115877737906*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1b0b83f0-4de6-4919-a5bc-5fad4b56e41a"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJx91nk0ld33APCbKUUypVu8iAyZMjVJriRJkiKJZkKSkOn1Nkiqm2RKMoWk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       "]]}}, {{}, 
     {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGYC4gSDHJ+71z/ZX5+7w6Z6Iqv9AuXJWv6rWB10
fihMKlx51F5h33yWHXrcDvtm16xTc7to33Fh386AqwIOMl//z1znfdWegVN2
iW+ciEP8itdvWfZctxdJ+/btkZKEwy/RW3Ud9jftV3zsU7PulHT4mK57C8Q3
WFA4+9sXaQfj4Fmiuja37EP+929b2CbvwNCTrKcH5Dvk5PCsfyrvYGYdPuvE
s1v2OcZXo3f5KTik6V7+CuIv0bxtynMewVf5cm7bvR8KDk42Vz6fBPJ/nFlx
T/GlosN53rSnTvG37XPutJy9a6nscPNXyHMQf8u2NoHmOmWH55Iips5Afs/F
8pnKF5H4bdOf+r9Wdqj8c84xeNtt+5TDLduZvis7vDt3Qj0SyG9YcDD5s4aK
w6JVuY5RQD4AyC2daw==
       "]]}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"c(\[Mu])\"", TraditionalForm], None}, {
     FormBox["\"\[Mu] R\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Rest frame c-function\"", TraditionalForm],
  PlotRange->{{0, 22.20475996522452}, {0, 0.45105819404234326`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.864070620994186*^9, 3.864070821059269*^9, 
  3.864115878463848*^9, 3.8653321588014936`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4c2426ae-3509-4da4-9edc-bd58af9852fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["boosted frame", "Subsubsection",
 CellChangeTimes->{{3.864114976853085*^9, 
  3.864114979297999*^9}},ExpressionUUID->"e534750a-4c3b-42f4-94bc-\
2d57d0d23f5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataDC30Boost", "=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"evals", "=", 
        RowBox[{"dataEsys30Boost", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", ";;"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"evecs", "=", 
        RowBox[{"dataEsys30Boost", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", ";;"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"eps", "=", 
        RowBox[{"dataSigEpsStates30Boost", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"sig", "=", 
        RowBox[{"dataSigEpsStates30Boost", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       "theta", ",", "rho", ",", 
       RowBox[{"\[Eta]", "=", 
        RowBox[{"-", "4"}]}], ",", 
       RowBox[{"t", "=", "1"}], ",", 
       RowBox[{"p", "=", "6"}], ",", "m", ",", "g", ",", "\[Mu]", ",", 
       "\[IndentingNewLine]", "dc", ",", "mgapRest", ",", "EvacBoost", ",", 
       "mlistBoost"}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", ",", "g"}], "}"}], "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Eta]"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"2", "\[Pi]", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", " ", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"\[Eta]", "^", "2"}]}], "]"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"15", "/", "8"}], ")"}]}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "We", " ", "see", " ", "from", " ", "the", " ", "last", " ", "plot", 
          " ", "that", " ", "the", " ", "one"}], "-", 
         RowBox[{
         "particle", " ", "state", " ", "is", " ", "the", " ", "second", " ", 
          "excitation", " ", "state"}]}], ",", "\[IndentingNewLine]", " ", 
        RowBox[{
        "and", " ", "the", " ", "first", " ", "one", " ", "is", " ", "the", 
         " ", "false", " ", 
         RowBox[{"vacuum", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"mgapRest", "=", 
       RowBox[{
        RowBox[{"dataEsys30Rest", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], 
          RowBox[{"(*", " ", 
           RowBox[{
           "this", " ", "is", " ", "the", " ", "1", " ", "particle", " ", 
            "state"}], " ", "*)"}], "]"}], "]"}], "-", 
        RowBox[{"dataEsys30Rest", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"EvacBoost", "=", 
       RowBox[{
        RowBox[{"evals", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["mgapRest", "2"], "+", 
          SuperscriptBox["p", "2"]}]]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mlistBoost", "=", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"evals", "-", "EvacBoost"}], ")"}], "2"], "-", 
         SuperscriptBox["p", "2"]}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dc", "=", 
       RowBox[{"MapThread", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Mu]", "=", "#1"}], ";", "\[IndentingNewLine]", 
            RowBox[{"theta", " ", "=", " ", 
             RowBox[{"#2", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   FractionBox["2", "2"]}], ")"}], " ", 
                 FractionBox["m", 
                  RowBox[{"2", "\[Pi]"}]], " ", "eps"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", "*", 
                    FractionBox["1", "16"]}]}], ")"}], " ", 
                 FractionBox["g", 
                  RowBox[{"2", "\[Pi]"}]], " ", "sig"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"rho", " ", "=", " ", 
             RowBox[{"48", 
              SuperscriptBox["\[Pi]", "2"], "*", 
              FractionBox[
               SqrtBox[
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], "+", 
                 SuperscriptBox["p", "2"]}]], 
               SuperscriptBox["\[Mu]", "4"]], 
              RowBox[{
               RowBox[{"Abs", "[", "theta", "]"}], "^", "2"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", "rho"}], "}"}]}], "\[IndentingNewLine]", 
           ")"}], "&"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"mlistBoost", ",", "evecs"}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.86406811293347*^9, 3.864068438889184*^9}, {
   3.8640684828122663`*^9, 3.864068578237361*^9}, {3.864068710279001*^9, 
   3.8640688689874697`*^9}, {3.8640689346808*^9, 3.8640689371911583`*^9}, {
   3.8640690949165163`*^9, 3.864069124783381*^9}, {3.864069336816361*^9, 
   3.86406936600281*^9}, {3.864069489096211*^9, 3.8640695083647346`*^9}, {
   3.8640695636648397`*^9, 3.864069567196444*^9}, {3.864069638739295*^9, 
   3.864069695235242*^9}, {3.86406996998108*^9, 3.864069993881673*^9}, {
   3.8640700331723146`*^9, 3.864070061235269*^9}, {3.864070113398356*^9, 
   3.8640701622098303`*^9}, {3.864070245649881*^9, 3.864070507404662*^9}, {
   3.864070538375458*^9, 3.864070597065836*^9}, {3.864070677953191*^9, 
   3.864070688047183*^9}, 3.8641150022659817`*^9, {3.864115474917934*^9, 
   3.864115491355856*^9}, {3.864115540858691*^9, 3.8641155710834303`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8bb7c9b8-2b69-48b7-8d7e-d3da8a4709ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "2"}], "]"}], "]"}], "//", "Accumulate"}]}],
            "}"}], "]"}], "&"}], "@", "dataDC30Boost"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{";;", ",", "2"}], "]"}], "]"}], "//", "Accumulate"}]}], 
         "}"}], "]"}], "&"}], "@", 
      RowBox[{"dataDC30Boost", "[", 
       RowBox[{"[", 
        RowBox[{";;", "20"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"InterpolationOrder", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledCircle]\>\"", ",", "8"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<Boosted frame c-function\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Mu] R\>\"", ",", "\"\<c(\[Mu])\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "400"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.864070619520445*^9, 3.8640706323470087`*^9}, {
  3.864070741581801*^9, 3.8640708076890697`*^9}, {3.864115859653824*^9, 
  3.8641158605867357`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ece783c9-70fb-4232-b85e-bcf8cc259838"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJxt13kw19/3B3BLkuwq3pZkSci+J+WdNVu2LBGJjyRKKSoq2XclFUJlSUTW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       "]]}}, {{}, 
     {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGYC4gXKk7X8V7E6OE+/7u+/8Yi94sprzXKPOR3s
2hsbjjWfs488mVNi7sDrcKhk/8fnny7aH75wwv4Qp4CDYTGLmTX3Ffs6vwuH
fSIFHSyvNpx5d+Kq/VqfxT7XE4Ud9vWcTaxgumH//827kydfiznw/b4ziZX5
hv2q/v3Gd9+JOYjwM9b1iN2yj/+YezktTNrhg1JzpqP0LfuQgp88udHSDm8c
1PJbC2/b3zebyvBjobTDVI7AL/1Avs778ENXdsg5FNptV5oA5H9XMZU6xKbg
0O8y9XW71x377dWNf9RnKThM1PSe3wHk8xnUW5/bpOCwYF9WYyeQf/DG5kdp
PIoOC4LsuLqB/BKhzhfHQhQdmBX0uUH8hdOXr5P6A5Sf/sKnB8ivDPTdt9pE
yUHgYDHTciDfefV1RuYwJYcVjT4mzjfv2AMAUYCS9Q==
       "]]}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"c(\[Mu])\"", TraditionalForm], None}, {
     FormBox["\"\[Mu] R\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Boosted frame c-function\"", TraditionalForm],
  PlotRange->{{0, 21.41031625551694}, {0, 0.474684842106939}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.864070632669045*^9, 3.86407069199767*^9, {3.864070797669361*^9, 
   3.864070811779872*^9}, 3.864115861445169*^9, 3.8653321590447607`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"1407a1ec-9750-44a1-b45c-a51af2f0cd71"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["compare rest frame and boosted frame", "Subsubsection",
 CellChangeTimes->{{3.8641149843224697`*^9, 
  3.864114992582055*^9}},ExpressionUUID->"a940881f-bf5b-4ed7-9930-\
faebf16f91ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "2"}], "]"}], "]"}], "//", "Accumulate"}]}],
            "}"}], "]"}], "&"}], "@", "dataDC30Rest"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "2"}], "]"}], "]"}], "//", "Accumulate"}]}],
            "}"}], "]"}], "&"}], "@", "dataDC30Boost"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"InterpolationOrder", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<c-function\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Mu] R\>\"", ",", "\"\<c(\[Mu])\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "400"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"\"\<Rest\>\"", ",", "\[IndentingNewLine]", "\"\<Boosted\>\""}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input",\

 CellChangeTimes->{{3.864070619520445*^9, 3.864070660020503*^9}, {
  3.864070829131572*^9, 3.864070850441271*^9}, {3.864115867698306*^9, 
  3.864115869572422*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"92bf2c58-02d3-4542-a723-9c5effe51b60"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        LineBox[CompressedData["
1:eJx91nk0ld33APCbKUUypVu8iAyZMjVJriRJkiKJZkKSkOn1Nkiqm2RKMoWk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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        LineBox[CompressedData["
1:eJxt13kw19/3B3BLkuwq3pZkSci+J+WdNVu2LBGJjyRKKSoq2XclFUJlSUTW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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"c(\[Mu])\"", TraditionalForm], None}, {
        FormBox["\"\[Mu] R\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 400, 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"c-function\"", TraditionalForm], 
     PlotRange -> {{0, 22.20475996522452}, {0, 0.474684842106939}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"Rest\"", "\"Boosted\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.864070660336053*^9, 3.864070695276451*^9, 
  3.86407085088733*^9, 3.8641158705152273`*^9, 3.865332159182892*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f70fde68-e5f5-44ad-ba79-90b53cc36d83"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1600, 872},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0eb94234-563e-4eb0-98d3-9fdf06ede62b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 237, 3, 210, "Title",ExpressionUUID->"5aead504-fbae-430b-b3c1-5702e6380eab"],
Cell[CellGroupData[{
Cell[842, 29, 309, 6, 107, "Chapter",ExpressionUUID->"a71d14bc-c36e-413a-b7c6-43e940227c9c"],
Cell[1154, 37, 617, 11, 88, "Text",ExpressionUUID->"16d25246-2223-48ad-ad17-d1fe10ec0e51"],
Cell[CellGroupData[{
Cell[1796, 52, 235, 4, 101, "Section",ExpressionUUID->"00b4b8d2-0e81-4d7b-b1d9-dce2b2e45ec2"],
Cell[CellGroupData[{
Cell[2056, 60, 581, 11, 78, "Input",ExpressionUUID->"0143cf27-63fa-4f05-b63d-f1414623cb93"],
Cell[2640, 73, 454, 7, 52, "Output",ExpressionUUID->"eaaff57a-1d4e-4601-8379-7729faf6925b"]
}, Open  ]],
Cell[3109, 83, 1137, 30, 229, "Code",ExpressionUUID->"b6302dc0-9875-4ba0-a234-3dbc9d575b78",
 InitializationCell->False]
}, Closed]],
Cell[CellGroupData[{
Cell[4283, 118, 250, 4, 78, "Section",ExpressionUUID->"a7e7f342-07e0-4530-a0f7-a611b83fd991"],
Cell[CellGroupData[{
Cell[4558, 126, 167, 3, 81, "Subsection",ExpressionUUID->"4d510ef2-ae34-4d39-8627-4af08641719e"],
Cell[4728, 131, 4713, 122, 455, "Code",ExpressionUUID->"a7ddc557-8b9a-489d-b27f-bff2a1d5bd92",
 InitializationCell->False]
}, Closed]],
Cell[CellGroupData[{
Cell[9478, 258, 611, 20, 55, "Subsection",ExpressionUUID->"e0995f18-a95d-47cb-9ffa-a58cf31bb1ce"],
Cell[10092, 280, 12440, 340, 1139, "Code",ExpressionUUID->"264f38f5-7848-4bf0-95a1-2e9b8298f568",
 InitializationCell->False]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[22581, 626, 163, 3, 78, "Section",ExpressionUUID->"2080daea-cd9c-4a28-8d0d-e7545e0671d7"],
Cell[22747, 631, 991, 30, 89, "Text",ExpressionUUID->"287ba048-a765-4715-9646-34f2c80f92e4"],
Cell[CellGroupData[{
Cell[23763, 665, 168, 3, 81, "Subsection",ExpressionUUID->"325f49b6-343b-4d90-939f-6a3066e00e8b"],
Cell[CellGroupData[{
Cell[23956, 672, 606, 14, 78, "Input",ExpressionUUID->"1682462b-bee4-4df0-8e5a-5833869cf2aa"],
Cell[CellGroupData[{
Cell[24587, 690, 569, 12, 36, "Print",ExpressionUUID->"a48e2bd5-1d43-4fdd-b733-8bfae6fc5b5b"],
Cell[25159, 704, 735, 15, 36, "Print",ExpressionUUID->"85710b97-5534-4b73-b0ca-208e25e7a226"],
Cell[25897, 721, 572, 12, 36, "Print",ExpressionUUID->"68930a9e-ae12-478c-aeb6-1198db12f816"],
Cell[26472, 735, 735, 15, 36, "Print",ExpressionUUID->"310e9096-23bc-44c7-abcf-6138bce7599d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27268, 757, 611, 20, 81, "Subsection",ExpressionUUID->"3446bffa-bfd1-4959-b19b-b8ab32d9c881"],
Cell[CellGroupData[{
Cell[27904, 781, 693, 14, 78, "Input",ExpressionUUID->"6ce0f06f-a31f-47f9-8b65-e752b6d79925"],
Cell[CellGroupData[{
Cell[28622, 799, 573, 12, 36, "Print",ExpressionUUID->"8e42d01f-21eb-412f-b0eb-77a4a27823cf"],
Cell[29198, 813, 571, 12, 36, "Print",ExpressionUUID->"bfb6172b-b338-43e1-a338-457ec475104d"],
Cell[29772, 827, 567, 12, 36, "Print",ExpressionUUID->"591fadde-f6b6-4f00-a843-d123ab59e725"],
Cell[30342, 841, 572, 12, 36, "Print",ExpressionUUID->"9b27ee77-1efe-4433-888c-e1abfe244c09"],
Cell[30917, 855, 573, 12, 36, "Print",ExpressionUUID->"8cbdbdab-0e52-4255-be48-a3b0d3ffb3c3"],
Cell[31493, 869, 569, 12, 36, "Print",ExpressionUUID->"97385a1d-c7b1-4c8c-a3d5-8476d3478349"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32123, 888, 359, 11, 81, "Subsection",ExpressionUUID->"2694b1bc-7b6d-4a62-aa2d-c38360fd3e72"],
Cell[CellGroupData[{
Cell[32507, 903, 163, 3, 67, "Subsubsection",ExpressionUUID->"2b811191-df7d-4276-bd5f-f11bb82a6488"],
Cell[32673, 908, 4562, 109, 848, "Input",ExpressionUUID->"582a9e43-3ebc-4cfb-a021-4f4912caf718"],
Cell[CellGroupData[{
Cell[37260, 1021, 2552, 65, 512, "Input",ExpressionUUID->"1b0b83f0-4de6-4919-a5bc-5fad4b56e41a"],
Cell[39815, 1088, 8185, 153, 292, "Output",ExpressionUUID->"4c2426ae-3509-4da4-9edc-bd58af9852fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48049, 1247, 164, 3, 45, "Subsubsection",ExpressionUUID->"e534750a-4c3b-42f4-94bc-2d57d0d23f5f"],
Cell[48216, 1252, 6332, 150, 791, "Input",ExpressionUUID->"8bb7c9b8-2b69-48b7-8d7e-d3da8a4709ba"],
Cell[CellGroupData[{
Cell[54573, 1406, 2557, 65, 346, "Input",ExpressionUUID->"ece783c9-70fb-4232-b85e-bcf8cc259838"],
Cell[57133, 1473, 8734, 162, 297, "Output",ExpressionUUID->"1407a1ec-9750-44a1-b45c-a51af2f0cd71"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65916, 1641, 189, 3, 45, "Subsubsection",ExpressionUUID->"a940881f-bf5b-4ed7-9930-faebf16f91ab"],
Cell[CellGroupData[{
Cell[66130, 1648, 2612, 63, 451, "Input",ExpressionUUID->"92bf2c58-02d3-4542-a723-9c5effe51b60"],
Cell[68745, 1713, 19812, 374, 299, "Output",ExpressionUUID->"f70fde68-e5f5-44ad-ba79-90b53cc36d83"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/IsingFieldTheory_TCSA_Massless_Basis_simple.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    144376,       3397]
NotebookOptionsPosition[    139159,       3298]
NotebookOutlinePosition[    139611,       3316]
CellTagsIndexPosition[    139568,       3313]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Supplemental Material for:\nGiving Hamiltonian \
Truncation a Boost\nby Hongbin Chen, A. Liam Fitzpatrick, Emanuel Katz, Yuan \
Xin", "Subtitle"]], "Title",ExpressionUUID->"c79d57c9-e17d-41bf-b33b-\
e639ad540954"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Simple TCSA code for the Ising field theory in the \
rest frame and boosted frames", "Title",
 FontSize->36]], "Chapter",
 CellChangeTimes->{{3.865334533413672*^9, 
  3.8653345337154303`*^9}},ExpressionUUID->"1a8bc223-700e-44d4-9e08-\
5558d0ee490e"],

Cell["\<\
This notebook simply uses the usual mode expansion of the fermionic fields to \
compute the Hamiltonian for the \[Sigma] and \[Epsilon] deformations of the \
2d Ising model. See Appendix A of our paper for more details.

The code in this notebook is slower than the code in the Mathematica package \
\[OpenCurlyDoubleQuote]IFTMasslessFastBasis.wl\[CloseCurlyDoubleQuote] (which \
used the periodicity-switching basis developed in Yurov and Zamolodchikov's \
original paper in 1991) that we also attached to our paper. See \
\[OpenCurlyDoubleQuote]IFTMasslessFastBasis_demo.nb\[CloseCurlyDoubleQuote] \
for how to use that package.  However, the code in this notebook is simpler \
and serves as a baseline. \
\>", "Text",
 CellChangeTimes->{{3.865430930041472*^9, 3.8654309355417356`*^9}, {
  3.865497057415433*^9, 3.865497178623609*^9}, {3.865497221934099*^9, 
  3.865497222406097*^9}, {3.865497286729834*^9, 
  3.8654972876511183`*^9}},ExpressionUUID->"aec9c890-9cfb-475e-b4c4-\
e68c7428a3be"],

Cell[CellGroupData[{

Cell[BoxData["Today"], "Input",
 CellChangeTimes->{{3.865497289510388*^9, 3.865497327980282*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"4a2587aa-fa30-40ae-8d3b-6050200752d0"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     StyleBox["\"Day: \"", FontColor -> GrayLevel[0.5], FontWeight -> Plain], 
     "\"Wed 29 Jun 2022\""}], 
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2022", ",", "6", ",", "29"}], "}"}], ",", "\"Day\"", ",", 
       "\"Gregorian\"", ",", 
       RowBox[{"-", "4.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Output",
 CellChangeTimes->{{3.865497293764841*^9, 3.865497328446941*^9}, {
  3.865497534219304*^9, 3.8654975555005302`*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"723f0422-6f30-4aa6-82bc-87259a7a7154"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code", "Chapter",
 CellChangeTimes->{{3.865202676981226*^9, 
  3.865202703360936*^9}},ExpressionUUID->"4edb54c8-098d-4e10-bad8-\
6a116a1de789"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"helper", " ", "functions"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sortedEigenSys", "[", "mat_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Eigensystem", "[", 
          RowBox[{"mat", "//", "N"}], "]"}], "//", "Transpose"}], "//", 
        RowBox[{
         RowBox[{"SortBy", "[", 
          RowBox[{"#", ",", "First"}], "]"}], "&"}]}], "//", "Transpose"}], 
      ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sortedEigenVal", "[", "mat_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"mat", "//", "N"}], "]"}], "//", "Sort"}]}], ";"}]}]}]], "Code",\

 CellChangeTimes->{
  3.8652025481442204`*^9, {3.865202742208282*^9, 3.8652027432515383`*^9}, {
   3.8652816546052723`*^9, 3.8652816600608587`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"972bd244-90b5-48be-b576-52e42802f322"],

Cell[CellGroupData[{

Cell["Construct basis states", "Section",ExpressionUUID->"a1fba34d-ec76-402f-889f-471d2b49efdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"construct", " ", "states", " ", "that", " ", "satisfy", " ", 
      RowBox[{"E", "^", "2"}]}], "-", 
     RowBox[{"P", "^", "2"}]}], "\[LessEqual]", 
    RowBox[{"\[CapitalLambda]", "^", "2"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"RStatesRaw", ",", " ", "NSStatesRaw"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RStatesRaw", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"RStatesRaw", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "tempStates", "}"}], ",", "\n", 
        RowBox[{
         RowBox[{"tempStates", " ", "=", " ", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Outer", "[", 
              RowBox[{"Join", ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"IntegerPartitions", "[", "i", "]"}], ",", 
                 RowBox[{
                  RowBox[{"DuplicateFreeQ", "[", "#", "]"}], "&"}]}], "]"}], 
               ",", "\n", "\t\t\t\t\t\t", 
               RowBox[{"-", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{"IntegerPartitions", "[", 
                   RowBox[{"i", "-", "P"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"DuplicateFreeQ", "[", "#", "]"}], "&"}]}], 
                 "]"}]}], ",", "1", ",", "1"}], "]"}], ",", "\n", 
             RowBox[{"{", 
              RowBox[{"i", ",", "P", ",", 
               RowBox[{
                RowBox[{"1", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"P", "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"P", "^", "2"}], "+", 
                    RowBox[{"\[CapitalLambda]", "^", "2"}]}], "]"}]}], 
                 ")"}]}]}], "}"}]}], "]"}], "//", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"#", ",", "2"}], "]"}], "&"}]}]}], ";", "\n", 
         RowBox[{"tempStates", " ", "=", " ", 
          RowBox[{"Select", "[", 
           RowBox[{"tempStates", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"#", "//", "Abs"}], "//", "Total"}], ")"}], "^", 
                "2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"#", "//", "Total"}], ")"}], "^", "2"}]}], "<=", 
              RowBox[{"\[CapitalLambda]", "^", "2"}]}], "&"}]}], "]"}]}], ";",
          "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", 
              RowBox[{"Length", "[", "#", "]"}], "]"}], ",", " ", "#", ",", 
             " ", 
             RowBox[{"Join", "[", 
              RowBox[{"#", ",", 
               RowBox[{"{", "0", "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
          "tempStates"}]}]}], "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NSStatesRaw", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"NSStatesRaw", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tempStates", ",", " ", "posModes", ",", " ", "negModes"}], 
         "}"}], ",", "\n", 
        RowBox[{
         RowBox[{"tempStates", " ", "=", " ", 
          RowBox[{
           RowBox[{"Table", "[", "\n", "\t\t\t\t", 
            RowBox[{
             RowBox[{
              RowBox[{"posModes", " ", "=", " ", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"IntegerPartitions", "[", 
                  RowBox[{"i", ",", "All", ",", 
                   RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"P", "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"P", "^", "2"}], "+", 
                    RowBox[{"\[CapitalLambda]", "^", "2"}]}], "]"}]}], 
                    ")"}]}], ",", "1"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"DuplicateFreeQ", "[", "#", "]"}], "&"}]}], "]"}]}],
               ";", "\n", "\t\t\t\t", 
              RowBox[{"negModes", " ", "=", 
               RowBox[{"-", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{"IntegerPartitions", "[", 
                   RowBox[{
                    RowBox[{"i", "-", "P"}], ",", "All", ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"P", "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"P", "^", "2"}], "+", 
                    RowBox[{"\[CapitalLambda]", "^", "2"}]}], "]"}]}], 
                    ")"}]}], ",", "1"}], "]"}]}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"DuplicateFreeQ", "[", "#", "]"}], "&"}]}], 
                 "]"}]}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"Outer", "[", 
               RowBox[{
               "Join", ",", " ", "posModes", ",", "negModes", ",", "1", ",", 
                "1"}], "]"}]}], ",", "\n", "\t\t\t\t", 
             RowBox[{"{", 
              RowBox[{"i", ",", "P", ",", 
               RowBox[{
                RowBox[{"1", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"P", "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"P", "^", "2"}], "+", 
                    RowBox[{"\[CapitalLambda]", "^", "2"}]}], "]"}]}], 
                 ")"}]}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "//", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"#", ",", "2"}], "]"}], "&"}]}]}], ";", "\n", 
         RowBox[{"tempStates", " ", "=", " ", 
          RowBox[{"Select", "[", 
           RowBox[{"tempStates", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"#", "//", "Abs"}], "//", "Total"}], ")"}], "^", 
                "2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"#", "//", "Total"}], ")"}], "^", "2"}]}], "<=", 
              RowBox[{"\[CapitalLambda]", "^", "2"}]}], "&"}]}], "]"}]}], ";",
          "\n", 
         RowBox[{"Select", "[", 
          RowBox[{"tempStates", ",", " ", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"#", "//", "Length"}], "]"}], "&"}]}], "]"}]}]}], 
       "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "function", " ", "for", " ", "computing", " ", "total", " ", "numbers", 
     " ", "of", " ", "states", " ", "for", " ", "a", " ", "given", " ", "P", 
     " ", "and", " ", "\[CapitalLambda]"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"totalNumberOfStates", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"totalNumberOfStates", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"NSStatesRaw", "[", 
         RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "]"}], "+", 
       RowBox[{"Length", "[", 
        RowBox[{"RStatesRaw", "[", 
         RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "]"}]}]}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{3.865202561812294*^9, 3.865281838051565*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"7a8a0c22-f521-4ad4-84ad-c361f44d5c5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Here", " ", "we", " ", "organize", " ", "the", " ", "states", " ", "such",
     " ", "that", " ", "they", " ", "are", " ", "in", " ", "the", " ", "form",
     " ", "of", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"holomorphic", " ", "modes"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"anti", "-", 
        RowBox[{"holomorphic", " ", "modes"}]}], "}"}]}], "}"}]}], "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"RStates", ",", "NSStates"}], "]"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RStates", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"RStates", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{"s", ",", 
            RowBox[{
             RowBox[{"#", "<", "0"}], "&"}]}], "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Select", "[", 
            RowBox[{"s", ",", 
             RowBox[{
              RowBox[{"#", ">=", "0"}], "&"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"RStatesRaw", "[", 
           RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NSStates", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"NSStates", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{"s", ",", 
            RowBox[{
             RowBox[{"#", "<", "0"}], "&"}]}], "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Select", "[", 
            RowBox[{"s", ",", 
             RowBox[{
              RowBox[{"#", ">=", "0"}], "&"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"NSStatesRaw", "[", 
           RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], 
       "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"RStatesRaw", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "\n", 
   RowBox[{"RStates", "[", 
    RowBox[{"2", ",", "4"}], "]"}]}]}]], "Code",
 CellChangeTimes->{3.8652025749621973`*^9, 3.8652818917909*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"75298f88-23a5-411a-aa6f-4c46068c2648"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.865202625180542*^9, 3.865202667814506*^9, 3.865281662198873*^9, {
   3.865281846363356*^9, 3.8652818937023*^9}, 3.865329788785952*^9, {
   3.865334568384861*^9, 3.865334568583014*^9}, 3.8654972931119137`*^9, {
   3.865497534012776*^9, 3.8654975555968027`*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"38bcd3d6-f1bf-4b25-9889-5970f2dfb93a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.865202625180542*^9, 3.865202667814506*^9, 3.865281662198873*^9, {
   3.865281846363356*^9, 3.8652818937023*^9}, 3.865329788785952*^9, {
   3.865334568384861*^9, 3.865334568583014*^9}, 3.8654972931119137`*^9, {
   3.865497534012776*^9, 3.865497555633851*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"2557189d-a129-43b2-9888-42f7b6da3e54"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Sigma] matrix ", "Section",ExpressionUUID->"3e9683d1-afb4-4457-ae5a-7e6f7734dba2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "see", " ", "appendix", " ", "A", " ", "of", " ", "the", " ", "paper", " ",
     "for", " ", "formulas", " ", "for", " ", "computing", " ", "the", " ", 
    "\[Sigma]", " ", "matrix"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\[Sigma]Factor", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]Factor", "[", 
      RowBox[{"{", "}"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Sigma]Factor", "[", "vec_", "]"}], "/;", 
      RowBox[{
       RowBox[{"Length", "[", "vec", "]"}], "<=", "1"}]}], "=", "1"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Sigma]Factor", "[", "vec_", "]"}], "/;", 
      RowBox[{
       RowBox[{"Length", "[", "vec", "]"}], "==", "2"}]}], ":=", 
     RowBox[{
      RowBox[{"\[Sigma]Factor", "[", "vec", "]"}], "=", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"vec", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", 
           RowBox[{"vec", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Sigma]Factor", "[", "vec_", "]"}], "/;", 
      RowBox[{
       RowBox[{"Length", "[", "vec", "]"}], ">", "2"}]}], ":=", 
     RowBox[{
      RowBox[{"\[Sigma]Factor", "[", "vec", "]"}], "=", 
      RowBox[{
       RowBox[{"\[Sigma]Factor", "[", 
        RowBox[{"vec", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"vec", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "-", 
              RowBox[{"vec", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"vec", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "+", 
              RowBox[{"vec", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
            RowBox[{"Length", "[", "vec", "]"}], "-", "1"}]}], "}"}]}], 
        "]"}]}]}]}], ";"}], "\n", "\n", 
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "\[Sigma]HoloME", ",", "\[Kappa]n", ",", "R\[Kappa]Factor", ",", 
     "NS\[Kappa]Factor"}], "]"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]n", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Kappa]n", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", "n"}], "]"}], "/", 
       RowBox[{"Gamma", "[", "n", "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"R\[Kappa]Factor", "[", 
      RowBox[{"{", "}"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"R\[Kappa]Factor", "[", 
      RowBox[{"{", "0", "}"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"R\[Kappa]Factor", "[", "Rvec_", "]"}], ":=", 
     RowBox[{
      RowBox[{"R\[Kappa]Factor", "[", "Rvec", "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"vec", "=", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{"Rvec", ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Kappa]n", "[", 
           RowBox[{"vec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", 
          RowBox[{"vec", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"R\[Kappa]Factor", "[", 
          RowBox[{"vec", "[", 
           RowBox[{"[", 
            RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NS\[Kappa]Factor", "[", 
      RowBox[{"{", "}"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NS\[Kappa]Factor", "[", "NSvec_", "]"}], ":=", 
     RowBox[{
      RowBox[{"NS\[Kappa]Factor", "[", "NSvec", "]"}], "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"\[Kappa]n", "[", 
         RowBox[{"NSvec", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], " ", 
       RowBox[{"NS\[Kappa]Factor", "[", 
        RowBox[{"NSvec", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]HoloME", "[", 
      RowBox[{"kvec_", ",", "nvec_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Sigma]HoloME", "[", 
       RowBox[{"kvec", ",", "nvec"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"knvec", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"kvec", ",", "nvec"}], "]"}]}], "}"}], ",", "\n", 
        "\t\t\t\t", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", "I", ")"}], "^", 
           RowBox[{"Length", "[", "kvec", "]"}]}], " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "I"}], "]"}], "^", 
           RowBox[{"Boole", "[", 
            RowBox[{"OddQ", "[", 
             RowBox[{"Length", "[", "knvec", "]"}], "]"}], "]"}]}], " ", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "Pi"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{"knvec", ",", "0"}], "]"}], "]"}], "/", "2"}], 
             ")"}]}]}], "\n", "\t\t\t\t", "*", 
          RowBox[{"R\[Kappa]Factor", "[", "kvec", "]"}], 
          RowBox[{"NS\[Kappa]Factor", "[", 
           RowBox[{"-", "nvec"}], "]"}], 
          RowBox[{"\[Sigma]Factor", "[", "knvec", "]"}]}], "//", "N"}]}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{"ClearAll", "[", "\[Sigma]ME", "]"}], "\n", 
   RowBox[{
    RowBox[{"\[Sigma]ME", "[", 
     RowBox[{"kvec_", ",", "nvec_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"Length", "[", 
       RowBox[{"kvec", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"kvec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "+", 
          RowBox[{"Length", "[", 
           RowBox[{"nvec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], 
        RowBox[{"Length", "[", 
         RowBox[{"kvec", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ")"}]}], " ", 
     RowBox[{"\[Sigma]HoloME", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"kvec", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "//", "Reverse"}], ",", 
       RowBox[{"nvec", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
     RowBox[{"\[Sigma]HoloME", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"kvec", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "//", "Reverse"}], ",", 
       RowBox[{"nvec", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "\[Sigma]Mat", ",", "H0", ",", "H0NS", ",", "H0R", ",", "H\[Sigma]"}], 
     "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]Mat", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Sigma]Mat", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"\[Sigma]ME", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"RStates", "[", 
           RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"NSStates", "[", 
           RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"H0NS", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"H0NS", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Total", "[", 
           RowBox[{"i", "//", "Flatten"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"NSStates", "[", 
            RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], "]"}], "//",
        "DiagonalMatrix"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"H0R", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"H0R", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Total", "[", 
            RowBox[{"i", "//", "Flatten"}], "]"}]}], "+", 
          RowBox[{"1", "/", "8"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"RStates", "[", 
            RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], "]"}], "//",
        "DiagonalMatrix"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"H0", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"H0", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"H0R", "[", 
             RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], ",", "0"}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"H0NS", "[", 
             RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], "}"}], 
        "//", "ArrayFlatten"}], "//", "SparseArray"}]}]}], ";"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{"ClearAll", "[", "\[Sigma]MatRNS", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]MatRNS", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Sigma]MatRNS", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"\[Sigma]Mat", "[", 
            RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Sigma]Mat", "[", 
             RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "//", 
            "ConjugateTranspose"}], ",", "0"}], "}"}]}], "}"}], "//", 
       "ArrayFlatten"}]}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{3.865202608813293*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"35ecabd2-3b74-4718-9577-7434182d8028"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "\[Sigma]", " ", "matrix", " ", "between", " ", "states", " ", "with", 
     " ", "momentum", " ", "0", " ", "and", " ", "cut"}], "-", 
    RowBox[{
    "off", " ", "\[CapitalLambda]p", " ", "and", " ", "states", " ", "with", 
     " ", "momentum", " ", "P", " ", "and", " ", "cut"}], "-", 
    RowBox[{"off", " ", "\[CapitalLambda]"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
    "ClearAll", "[", "\[Sigma]MatP0\[CapitalLambda]pP\[CapitalLambda]", "]"}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]MatP0\[CapitalLambda]pP\[CapitalLambda]", "[", 
      RowBox[{"\[CapitalLambda]p_", ",", "P_", ",", "\[CapitalLambda]_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Sigma]MatP0\[CapitalLambda]pP\[CapitalLambda]", "[", 
       RowBox[{"\[CapitalLambda]p", ",", "P", ",", "\[CapitalLambda]"}], 
       "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"matRNS", ",", "matNSR"}], "}"}], ",", "\n", 
        RowBox[{
         RowBox[{"matRNS", "=", 
          RowBox[{"ParallelTable", "[", 
           RowBox[{
            RowBox[{"\[Sigma]ME", "[", 
             RowBox[{"i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"RStates", "[", 
               RowBox[{"0", ",", "\[CapitalLambda]p"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"NSStates", "[", 
               RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], 
           "]"}]}], ";", "\n", 
         RowBox[{"matNSR", "=", 
          RowBox[{"ParallelTable", "[", 
           RowBox[{
            RowBox[{"\[Sigma]ME", "[", 
             RowBox[{"i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"RStates", "[", 
               RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"NSStates", "[", 
               RowBox[{"0", ",", "\[CapitalLambda]p"}], "]"}]}], "}"}]}], 
           "]"}]}], ";", "\n", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "matRNS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"matNSR", "//", "ConjugateTranspose"}], ",", "0"}], 
             "}"}]}], "}"}], "]"}]}]}], "]"}]}]}], ";"}]}]}]], "Code",
 CellLabel->"In[94]:=",ExpressionUUID->"2a8edb5e-6943-4f53-9e53-c5d0f7ec7a80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Sigma]", " ", "deformation", " ", "Hamiltonian"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"H\[Sigma]", "[", 
     RowBox[{"P_", ",", "\[CapitalLambda]_", ",", "g_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"H0", "[", 
      RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "+", 
     RowBox[{"g", " ", 
      RowBox[{"\[Sigma]MatRNS", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}]}]}], ";"}]}]], "Code",
 CellLabel->"In[96]:=",ExpressionUUID->"336fc6e6-38f7-4f47-ba5c-9718f743c9bb"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Epsilon] matrix", "Section",ExpressionUUID->"cd4ffb1d-fbb7-43dc-88b2-f366c41613f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "holomorphic", " ", "part", " ", "of", " ", "the", " ", "\[Epsilon]", " ", 
    "matrix"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]HoloME", "[", 
     RowBox[{"vecL_", ",", "vecR_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Epsilon]HoloME", "[", 
      RowBox[{"vecL", ",", "vecR"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "temp", "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"l1", "=", 
         RowBox[{"Length", "[", "vecL", "]"}]}], ";", "\n", 
        RowBox[{"l2", "=", 
         RowBox[{"Length", "[", "vecR", "]"}]}], ";", "\n", 
        RowBox[{"temp", "=", 
         RowBox[{"Boole", "[", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"l1", "-", "l2"}], "]"}], "==", "1"}], "]"}]}], ";", "\n", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"temp", "==", "1"}], ",", "\n", "\t", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"l1", "<", "l2"}], ",", " ", "\n", "\t", 
             RowBox[{
              RowBox[{"svec", "=", "vecL"}], ";", 
              RowBox[{"lvec", "=", "vecR"}], ";"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"svec", "=", "vecR"}], ";", 
              RowBox[{"lvec", "=", "vecL"}], ";"}]}], "]"}], ";", "\n", "\t", 
           
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{"lvec", ",", "svec"}], "]"}], "==", "False"}], ",", 
             RowBox[{"temp", "=", "0"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"extra", "=", 
               RowBox[{
                RowBox[{"Complement", "[", 
                 RowBox[{"lvec", ",", "svec"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\t", 
              RowBox[{"temp", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"lvec", ",", "extra"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", "1"}], 
                  ")"}]}], " ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"extra", "==", "0"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "1"}], 
                 "]"}]}]}]}]}], "\n", "]"}]}]}], "\n", "]"}], ";", "\n", 
        "temp"}]}], "\n", "]"}]}]}], ";"}]}]], "Code",
 CellLabel->"In[97]:=",ExpressionUUID->"0c14dc7f-e2ea-46ad-acc5-60a67fcaaeba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "special", " ", "case", " ", "when", " ", "the", " ", "holomorphic", " ", 
     "parts", " ", "of", " ", "the", " ", "bra", " ", "and", " ", "ket", " ", 
     "states", " ", "are", " ", "the", " ", "same"}], ",", "\n", " ", 
    RowBox[{
    "and", " ", "the", " ", "antihomorphic", " ", "parts", " ", "have", " ", 
     "at", " ", "least", " ", "one", " ", 
     RowBox[{"Subscript", "[", 
      RowBox[{
       RowBox[{"Overscript", "[", 
        RowBox[{"a", ",", " ", "_"}], "]"}], ",", " ", "0"}], "]"}]}]}], 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\[Epsilon]MEExtra", "]"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]MEExtra", "[", 
      RowBox[{"vecL_", ",", "vecR_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "temp", "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"temp", "=", 
         RowBox[{
          RowBox[{"Boole", "[", 
           RowBox[{"vecL", "!=", "vecR"}], "]"}], 
          RowBox[{"Boole", "[", 
           RowBox[{
            RowBox[{"vecL", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", 
            RowBox[{"vecR", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Boole", "[", 
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"vecL", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}], "]"}], "+", 
            RowBox[{"Boole", "[", 
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"vecR", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}], "]"}]}], 
           ")"}]}]}], ";", "\n", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"temp", ">", "0"}], ",", "\n", "\t", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"vecL", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}], ",", "\n", 
             "\t", 
             RowBox[{
              RowBox[{"zeroPos", "=", 
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{
                  RowBox[{"vecL", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
              RowBox[{"svec", "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"vecL", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}]}], ";", 
              RowBox[{"lvec", "=", 
               RowBox[{"vecR", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";"}], ",", "\n", "\t", 
             RowBox[{
              RowBox[{"zeroPos", "=", 
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{
                  RowBox[{"vecR", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
              RowBox[{"svec", "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"vecR", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}]}], ";", 
              RowBox[{"lvec", "=", 
               RowBox[{"vecL", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "]"}], ";", "\n", 
           "\t", 
           RowBox[{"temp", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", "zeroPos", ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "/", "2"}], ")"}], 
             RowBox[{"\[Epsilon]HoloME", "[", 
              RowBox[{"svec", ",", "lvec"}], "]"}]}]}], ";"}]}], "\n", "\n", 
         "]"}], ";", "\n", "temp"}]}], "\n", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"\[Epsilon]MatNS", ",", "\[Epsilon]MatR"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]MENS", "[", 
      RowBox[{"sL_", ",", "sR_"}], "]"}], ":=", 
     RowBox[{"I", " ", 
      RowBox[{"\[Epsilon]HoloME", "[", 
       RowBox[{
        RowBox[{"sL", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"sR", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{"\[Epsilon]HoloME", "[", 
       RowBox[{
        RowBox[{"sL", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"sR", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sR", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}], ")"}]}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Epsilon]MatNS", "[", 
     RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Epsilon]MatNS", "[", 
      RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "states", "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"states", "=", 
         RowBox[{"NSStates", "[", 
          RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], ";", "\n", 
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]MENS", "[", 
           RowBox[{"sL", ",", "sR"}], "]"}], ",", "\n", 
          RowBox[{"{", 
           RowBox[{"sL", ",", "states"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"sR", ",", "states"}], "}"}]}], "]"}]}]}], "\n", "]"}]}]}],
    "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "last", " ", "term", " ", "in", " ", 
      RowBox[{"\[Epsilon]MER", "[", 
       RowBox[{"sL", ",", "sR"}], "]"}], " ", "is", " ", "for", " ", "the", 
      " ", "case", " ", "where", " ", "the", " ", "bra", " ", "and", " ", 
      "ket", " ", "states", " ", "are", " ", "the", " ", 
      RowBox[{"same", ".", " ", "\n", "In"}], " ", "this", " ", "case"}], ",",
      " ", 
     RowBox[{
     "we", " ", "get", " ", "a", " ", "contriubtion", " ", "from", " ", "the",
       " ", 
      RowBox[{"Subscript", "[", 
       RowBox[{"a", ",", " ", "0"}], "]"}], 
      RowBox[{"Subscript", "[", 
       RowBox[{
        RowBox[{"Overscript", "[", 
         RowBox[{"a", ",", " ", "_"}], "]"}], ",", " ", "0"}], "]"}], " ", 
      "term", " ", "in", " ", 
      RowBox[{"\[Epsilon]", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]MER", "[", 
      RowBox[{"sL_", ",", "sR_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"\[Epsilon]HoloME", "[", 
         RowBox[{
          RowBox[{"sL", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"sR", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "*", 
        RowBox[{"\[Epsilon]HoloME", "[", 
         RowBox[{
          RowBox[{"sL", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"sR", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sR", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}], ")"}]}]}], "\n",
        "\t\t\t\t", "+", " ", 
       RowBox[{"\[Epsilon]MEExtra", "[", 
        RowBox[{"sL", ",", "sR"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Boole", "[", 
         RowBox[{"sL", "==", "sR"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"Boole", "[", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"sL", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}], "]"}]}], 
         ")"}]}]}], ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Epsilon]MatR", "[", 
     RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Epsilon]MatR", "[", 
      RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "states", "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"states", "=", 
         RowBox[{"RStates", "[", 
          RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], ";", "\n", 
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]MER", "[", 
           RowBox[{"sL", ",", "sR"}], "]"}], ",", "\n", 
          RowBox[{"{", 
           RowBox[{"sL", ",", "states"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"sR", ",", "states"}], "}"}]}], "]"}]}]}], "\n", "]"}]}]}],
    "\n", "\n", 
   RowBox[{
    RowBox[{
    "ClearAll", "[", "\[Epsilon]MatP0\[CapitalLambda]pP\[CapitalLambda]", 
     "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]MatP0\[CapitalLambda]pP\[CapitalLambda]", "[", 
      RowBox[{"\[CapitalLambda]p_", ",", "P_", ",", "\[CapitalLambda]_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Epsilon]MatP0\[CapitalLambda]pP\[CapitalLambda]", "[", 
       RowBox[{"\[CapitalLambda]p", ",", "P", ",", "\[CapitalLambda]"}], 
       "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"matRR", ",", "matNSNS"}], "}"}], ",", "\n", 
        RowBox[{
         RowBox[{"matRR", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]MER", "[", 
             RowBox[{"i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"RStates", "[", 
               RowBox[{"0", ",", "\[CapitalLambda]p"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"RStates", "[", 
               RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], 
           "]"}]}], ";", "\n", 
         RowBox[{"matNSNS", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]MENS", "[", 
             RowBox[{"i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"NSStates", "[", 
               RowBox[{"0", ",", "\[CapitalLambda]p"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"NSStates", "[", 
               RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], 
           "]"}]}], ";", "\n", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"matRR", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "matNSNS"}], "}"}]}], "}"}], "]"}]}]}], 
       "]"}]}]}], ";"}]}]}]], "Code",
 CellLabel->"In[98]:=",ExpressionUUID->"b5d5d6e0-61b1-46fd-bffe-c03f1ce40c61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Epsilon]", " ", "deformation", " ", "Hamiltonian"}], "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "\[Epsilon]Mat", ",", "H\[Epsilon]NS", ",", "H\[Epsilon]R", ",", 
     "H\[Epsilon]"}], "]"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]Mat", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Epsilon]Mat", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]MatR", "[", 
             RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], ",", "0"}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"\[Epsilon]MatNS", "[", 
             RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}], "}"}]}], "}"}], 
        "]"}], "//", "SparseArray"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"H\[Epsilon]NS", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"H\[Epsilon]NS", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]", ",", "m"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"H0NS", "[", 
         RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"\[Epsilon]MatNS", "[", 
          RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}]}], "//", 
       "SparseArray"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"H\[Epsilon]R", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"H\[Epsilon]R", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]", ",", "m"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"H0R", "[", 
         RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"\[Epsilon]MatR", "[", 
          RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}]}], "//", 
       "SparseArray"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"H\[Epsilon]", "[", 
      RowBox[{"P_", ",", "\[CapitalLambda]_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"H\[Epsilon]", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]", ",", "m"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"\[Epsilon]Mat", "[", 
          RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}]}], "//", 
       "SparseArray"}]}]}], ";"}]}]}]], "Code",
 CellLabel->
  "In[107]:=",ExpressionUUID->"f489c127-a14e-484a-8939-a56bfd0b13bf"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Epsilon]+\[Sigma] deformation Hamiltonian ", "Section",ExpressionUUID->"2cc8c73d-3fac-4012-9fe4-a5439fed7ff1"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "H\[Sigma]\[Epsilon]", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"H\[Sigma]\[Epsilon]", "[", 
    RowBox[{"P_", ",", "\[CapitalLambda]_", ",", "m_", ",", "g_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"H\[Sigma]", "[", 
      RowBox[{"P", ",", "\[CapitalLambda]", ",", "g"}], "]"}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"\[Epsilon]Mat", "[", 
       RowBox[{"P", ",", "\[CapitalLambda]"}], "]"}]}]}], "//", "N"}]}], 
  ";"}]}], "Code",
 CellLabel->
  "In[112]:=",ExpressionUUID->"42b62c9e-e61b-4392-82a6-ae502d1ef963"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Various consistency checks of the code ", "Chapter",
 CellChangeTimes->{{3.842262561358433*^9, 3.842262582214088*^9}, {
  3.8489152091601763`*^9, 3.848915210047727*^9}, {3.8652029657312117`*^9, 
  3.865202966091264*^9}, {3.86520310921551*^9, 
  3.86520313709682*^9}},ExpressionUUID->"6ddbc81d-bf1c-4732-9ef3-\
5eca9dd01371"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", ",", 
     RowBox[{"totalNumberOfStates", "[", 
      RowBox[{"0", ",", "n"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "10", ",", "50", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8422666513606167`*^9, 3.842266676753281*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"479b6e81-3a36-4afd-aa2f-4328589ce769"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"10", ",", "39"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "487"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4076"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "26223"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "139821"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8652028159823227`*^9, 3.8653345702282257`*^9, {3.865497534444882*^9, 
   3.865497557759606*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"7b35718f-66d1-48e0-8338-3059cd73f28d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"totalNumberOfStates", "[", 
    RowBox[{"p", ",", "40"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "20", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.862312654983707*^9, 3.86231266045013*^9}, {
  3.862313025043578*^9, 3.862313055888589*^9}, {3.862314816523988*^9, 
  3.862314816927518*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"4f844cdb-2f49-467e-9695-37aefa482161"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "26223", ",", "26067", ",", "25841", ",", "25211", ",", "24593", ",", 
   "25810", ",", "24764", ",", "30763", ",", "31546", ",", "29708", ",", 
   "36034"}], "}"}]], "Output",
 CellChangeTimes->{
  3.862312661283394*^9, {3.862313034068727*^9, 3.862313056190906*^9}, 
   3.862314818815894*^9, 3.865202822196855*^9, 3.8653345730621367`*^9, {
   3.865497534500395*^9, 3.865497560874998*^9}},
 CellLabel->
  "Out[115]=",ExpressionUUID->"abbd062d-e673-4c9d-bd79-b97ed3d9744c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"totalNumberOfStates", "[", 
    RowBox[{"p", ",", "42"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "12", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.862313410343171*^9, 3.862313410447885*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a49966ac-2f3f-4b21-b544-91266b360352"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "37104", ",", "36998", ",", "36501", ",", "35956", ",", "34862", ",", 
   "36906", ",", "35222"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8623134141557503`*^9, 3.865334575434499*^9, {3.865497534561243*^9, 
   3.8654975631901817`*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"09871ac4-48de-4791-a360-a86fe0248e77"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check E8 mass spectrum ", "Subsection",
 CellChangeTimes->{{3.842352566538274*^9, 3.842352574828497*^9}, {
  3.8652849730043907`*^9, 
  3.86528497411677*^9}},ExpressionUUID->"004cbb9d-3d35-44ac-bdab-\
4d3b1124060c"],

Cell["\<\
Reproducing the E8 mass spectrum correctly confirms the correctness of the \
computation of the \[Sigma] matrix.\
\>", "Text",
 CellChangeTimes->{{3.865202986452683*^9, 
  3.86520309252285*^9}},ExpressionUUID->"9065fc31-1b86-42d4-bb24-\
ea988e86879b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E8Spectrum", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", "/", "5"}], "]"}]}], ",", 
     RowBox[{"2", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", "/", "30"}], "]"}]}], ",", 
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", "/", "5"}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"7", 
        RowBox[{"\[Pi]", "/", "30"}]}], "]"}]}], ",", 
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", "/", "5"}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "15"}]}], "]"}]}], ",", 
     RowBox[{"4", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", "/", "5"}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", "/", "30"}], "]"}]}], ",", 
     RowBox[{"8", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Pi]", "/", "5"}], "]"}], "2"], 
      RowBox[{"Cos", "[", 
       RowBox[{"7", 
        RowBox[{"\[Pi]", "/", "30"}]}], "]"}]}], ",", 
     RowBox[{"8", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"\[Pi]", "/", "5"}], "]"}], "2"], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        RowBox[{"\[Pi]", "/", "15"}]}], "]"}]}]}], "}"}], "//", 
   "N"}]}]], "Input",
 CellLabel->
  "In[117]:=",ExpressionUUID->"e6029e59-bff2-4180-9dd4-28f2422f2587"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "1.618033988749895`", ",", "1.9890437907365466`", ",", 
   "2.4048671723720654`", ",", "2.9562952014676114`", ",", 
   "3.2183404585236657`", ",", "3.891156823326854`", ",", 
   "4.783386116752813`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.842352581905558*^9, 3.842523246869812*^9, 3.844163369547447*^9, 
   3.848176486419276*^9, 3.865202828492696*^9, 3.8652819317513247`*^9, 
   3.8653345755308104`*^9, {3.865497534663953*^9, 3.865497563273877*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"148d3076-cda4-4bd0-a52d-b897e46a161b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"spec", "=", 
      RowBox[{
       RowBox[{"sortedEigenVal", "[", 
        RowBox[{"H\[Sigma]", "[", 
         RowBox[{"0", ",", "24", ",", "g"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "5"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"spec", "=", 
      RowBox[{"spec", "-", 
       RowBox[{"spec", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     FractionBox["spec", 
      RowBox[{"spec", "[", 
       RowBox[{"[", "2", "]"}], "]"}]]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"g", ",", "3", ",", "20", ",", "3"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8423525889957323`*^9, 3.84235267006898*^9}, {
  3.865202843609167*^9, 3.8652029098998747`*^9}, {3.865282867377862*^9, 
  3.8652828697183523`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"5ead3022-f92b-4ebc-8e00-15bcbdc84ddf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.9999999999999999`", "1.615597793835091`", 
      "1.9652734354012766`", "2.245804704046503`"},
     {"0.`", "1.`", "1.6181152577394633`", "1.9835416175917766`", 
      "2.0868767691667807`"},
     {"0.`", "1.`", "1.6183682475691683`", "1.9862458830269563`", 
      "2.0460758559046175`"},
     {"0.`", "1.`", "1.619051129226758`", "1.9875491743006033`", 
      "2.0299376782804237`"},
     {"0.`", "1.`", "1.6204075787962575`", "1.9885060940000463`", 
      "2.022568097468724`"},
     {"0.`", "0.9999999999999999`", "1.622363529967855`", 
      "1.9893057174891942`", "2.0191745360318287`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.842352609488821*^9, 3.842352689042922*^9}, 
   3.844163385331373*^9, 3.848176504782291*^9, {3.865202862901441*^9, 
   3.86520291929731*^9}, 3.8652820011495647`*^9, 3.865282873165416*^9, 
   3.8653345938679237`*^9, 3.865497538919636*^9, 3.8654975814217978`*^9},
 CellLabel->
  "Out[118]//MatrixForm=",ExpressionUUID->"c7e7531f-d870-4cd5-a793-\
0223bcf90252"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check \[CurlyEpsilon] expectation value in the \[Sigma] deformed \
vacuum", "Subsection",
 CellChangeTimes->{{3.842262585070841*^9, 3.8422625870962343`*^9}, {
  3.8481766015644836`*^9, 3.8481766103841133`*^9}, {3.8652029432783527`*^9, 
  3.865202944053316*^9}, {3.865284958503378*^9, 3.865284977649091*^9}, {
  3.8653295821240683`*^9, 3.8653295944531727`*^9}, {3.865329700289412*^9, 
  3.865329701531498*^9}},ExpressionUUID->"cdcf2144-4000-454b-8561-\
ea183bf3b7cd"],

Cell["\<\
Reproducing the correct \[CurlyEpsilon] expectation value in the \[Sigma] \
deform vacuum <vac|\[CurlyEpsilon]|vac> confirms that both the \
\[CurlyEpsilon] matrix and \[Sigma] matrix are computed correctly. \
\>", "Text",
 CellChangeTimes->{{3.865329631756393*^9, 3.865329738133149*^9}, {
  3.865329771870839*^9, 
  3.865329772152506*^9}},ExpressionUUID->"9e9f16eb-99e8-4e0d-a51b-\
3426a1c8585d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gVals", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox["2", "n"], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"-", "3"}], ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Epsilon]VevData", "=", 
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vac", "=", 
         RowBox[{
          RowBox[{"sortedEigenSys", "[", 
           RowBox[{
            RowBox[{"H\[Sigma]", "[", 
             RowBox[{"0", ",", "\[CapitalLambda]", ",", 
              RowBox[{"g", "//", "N"}]}], "]"}], "//", "N"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"vac", "//", "Conjugate"}], ")"}], ".", 
            RowBox[{"\[Epsilon]Mat", "[", 
             RowBox[{"0", ",", "\[CapitalLambda]"}], "]"}], ".", "vac"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["g", 
              RowBox[{"2", "Pi"}]], ")"}], 
            RowBox[{"8", "/", "15"}]]}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"g", ",", "gVals"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", "20", ",", "30", ",", "10"}], "}"}]}], 
    "]"}], "//", "Chop"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{"\[Epsilon]VevData", ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<P=0, \[CapitalLambda]=20\>\"", ",", 
       "\"\<P=0, \[CapitalLambda]=30\>\""}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<g\>\"", ",", 
       "\"\<\!\(\*FractionBox[\(\(\(<\)\(vac\)\) | \[CurlyEpsilon] | \
\(\(vac\)\(>\)\)\), SuperscriptBox[\((g/2  \[Pi])\), \(8/15\)]]\)\>\""}], 
      "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2.1"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%", ",", 
   RowBox[{"LogLinearPlot", "[", 
    RowBox[{"2.00314", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<theoretical result\>\"", "}"}]}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8423496691731586`*^9, 3.842349669279739*^9}, 
   3.842349778009059*^9, {3.842349827587894*^9, 3.842349874267234*^9}, {
   3.84416351990484*^9, 3.8441635318843412`*^9}, {3.8481766541659803`*^9, 
   3.8481766901974173`*^9}, {3.8652031472754583`*^9, 3.865203171967762*^9}, {
   3.8652816465432377`*^9, 3.86528175676116*^9}, {3.865281953189929*^9, 
   3.865281955529016*^9}, {3.865282318686141*^9, 3.865282342566895*^9}, {
   3.865282882328286*^9, 3.865282907752006*^9}, {3.865329782153821*^9, 
   3.865329782436989*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"019b83f0-6a1c-450c-9fd0-874ecd13ad2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", "1.7323400282609445`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", "1.9351356939438793`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "1.9666452767456872`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1.9558279305856128`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1.9342155044917473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1.9012571103611802`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1.8482425467575463`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "1.752466103017052`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"32", ",", "1.566306940103396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"64", ",", "1.272070042089761`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"128", ",", "0.950685032175467`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", "1.7370749228055058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", "1.9424130693442487`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "1.9773223278990766`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1.9714165203120195`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1.9571722209499451`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1.9358071421996612`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1.9029692792613488`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "1.8482941139506128`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"32", ",", "1.7423696574052194`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"64", ",", "1.5267843638025553`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"128", ",", "1.2046877974168115`"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8453876802843122`*^9, 3.848176977604041*^9, {3.865281745728716*^9, 
   3.865281759268976*^9}, 3.865281873615309*^9, 3.865281908675323*^9, 
   3.865282005070879*^9, 3.865282331479278*^9, 3.8652826638158083`*^9, 
   3.865283184617051*^9, 3.865330106955665*^9, 3.865334897345478*^9, 
   3.865497897260893*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"00f92a27-e5d7-4111-b918-d43874329d83"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, {{{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         PointBox[{{-2.0794415416798357`, 
          1.7323400282609445`}, {-1.3862943611198906`, 
          1.9351356939438793`}, {-0.6931471805599453, 1.9666452767456872`}, {
          0., 1.9558279305856128`}, {0.6931471805599453, 
          1.9342155044917473`}, {1.3862943611198906`, 1.9012571103611802`}, {
          2.0794415416798357`, 1.8482425467575463`}, {2.772588722239781, 
          1.752466103017052}, {3.4657359027997265`, 1.566306940103396}, {
          4.1588830833596715`, 1.272070042089761}, {4.852030263919617, 
          0.950685032175467}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         PointBox[{{-2.0794415416798357`, 
          1.7370749228055058`}, {-1.3862943611198906`, 
          1.9424130693442487`}, {-0.6931471805599453, 1.9773223278990766`}, {
          0., 1.9714165203120195`}, {0.6931471805599453, 
          1.9571722209499451`}, {1.3862943611198906`, 1.9358071421996612`}, {
          2.0794415416798357`, 1.9029692792613488`}, {2.772588722239781, 
          1.8482941139506128`}, {3.4657359027997265`, 1.7423696574052194`}, {
          4.1588830833596715`, 1.5267843638025553`}, {4.852030263919617, 
          1.2046877974168115`}}]}}}, {{}, {}}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPT2b67PzHKYDeypXOeexMThoPNl886MAgr8rJvbA
/FZGOP/bs97K7nAGOP+3jvzB71X/9sP4DefKM18G/oHzzRZ1v/z18yec33LA
8ajoqe9wPovg5oqA7K9w/s/FlWxzxD/D+e2Nj95/eP0Bzu9V4k06rfQWzre+
PnP28b0v4PwrAhc7n+Y9gfMXxf71a2u5D+f/OvzwR9rpa3C+8bNU5r61p+B8
+w0p51daboDz8w/dXWuUvskexmfo3Had4/dpOJ/t3da9YgevwflJzwNviCg8
gPOvBcnNrTn5BM6X1ly26qLSSzj/z6ztHM9vvoXzr1sful6i8BHO35V+OeCp
x2c4PydR85Ppgq9wfpvAXfPa89/h/Lzeq0uX6P6C8x8er7Dc3fAHzt+9vbLw
xOp/cP6mXfdf3GpicICHZ4nh6zOzGeH8zp6IBrP1THD+Pu5FmgK3mOH85alS
qk8/sMD55WpbTbTk2eD8PwfrpmVZssP5bntku5X8OBDqZe9P9qrihPNjIs+/
y53EBedr/HkYy3iIG87f+fdkPM8bHjj//80Hm4WY+OB8HVkpmU59fji/TdYx
u1ZFAM6/cfu+YNE6BH/e2f5Dci6CCP/phMucPI/gqyq5p++VFYLze8TNN23M
RvAB+sJo6A==
           "]]}, 
         Annotation[#, "Charting`Private`Tag$5979#1"]& ]}}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"g\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*FractionBox[\\(\\(\\(<\\)\\(vac\\)\\) | \[CurlyEpsilon] | \
\\(\\(vac\\)\\(>\\)\\)\\), SuperscriptBox[\\((g/2  \[Pi])\\), \\(8/15\\)]]\\)\
\"", TraditionalForm]}, AxesOrigin -> {-2.3712613182176607`, 1.}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Exp[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Exp[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2.3712613182176607`, 4.852030263919617}, {1, 2.1}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{
          "\"P=0, \[CapitalLambda]=20\"", "\"P=0, \[CapitalLambda]=30\""}, 
          "PointLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                   ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
               ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "False"}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"theoretical result\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                 "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.8453876802843122`*^9, 3.848176977604041*^9, {3.865281745728716*^9, 
   3.865281759268976*^9}, 3.865281873615309*^9, 3.865281908675323*^9, 
   3.865282005070879*^9, 3.865282331479278*^9, 3.8652826638158083`*^9, 
   3.865283184617051*^9, 3.865330106955665*^9, 3.865334897345478*^9, 
   3.865497897539277*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"f3c14f1f-7353-4cbe-a883-338643991d3d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Computation of the c-function for the \[Sigma] deformation ", \
"Subsection",
 CellChangeTimes->{{3.8652031403003798`*^9, 3.86520314030249*^9}, {
  3.865282915425891*^9, 3.8652829249099894`*^9}, {3.865284845706746*^9, 
  3.865284850396413*^9}},ExpressionUUID->"b72ddab9-eeae-4f48-ba93-\
1ff34c6be9f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"cFunRest", ",", "\[CapitalDelta]cRest"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cFunRest", "[", 
   RowBox[{"\[CapitalLambda]_", ",", " ", "g_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cFunRest", "[", 
    RowBox[{"\[CapitalLambda]", ",", " ", "g"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"eigenSys", ",", " ", "eigenVal", ",", " ", "vac"}], " ", "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"eigenSys", "=", 
       RowBox[{"sortedEigenSys", "[", 
        RowBox[{"H\[Sigma]", "[", 
         RowBox[{"0", ",", "\[CapitalLambda]", ",", " ", "g"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eigenVal", "=", 
       RowBox[{"eigenSys", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Mu]i", " ", "=", " ", 
       RowBox[{
        RowBox[{"eigenVal", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;"}], "]"}], "]"}], "-", 
        RowBox[{"eigenVal", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vac", "=", 
       RowBox[{
        RowBox[{"eigenSys", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "Conjugate"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalTheta]", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", 
           FractionBox["1", "16"]}]}], ")"}], " ", 
        FractionBox["g", 
         RowBox[{"2", "Pi"}]], 
        RowBox[{"\[Sigma]MatRNS", "[", 
         RowBox[{"0", ",", "\[CapitalLambda]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["\[Mu]i", 
           RowBox[{"\[Mu]i", "[", 
            RowBox[{"[", "1", "]"}], "]"}]], ",", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"48", 
              SuperscriptBox["Pi", "2"]}], 
             SuperscriptBox["\[Mu]i", "3"]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"vac", ".", "\[CapitalTheta]", ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"eigenSys", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", ";;"}]}], "]"}], "]"}], "//", "Transpose"}], 
                ")"}]}], ")"}], "2"]}], "//", "Accumulate"}]}], "}"}], "]"}], 
       "//", "Chop"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]cRest", "[", 
     RowBox[{"P_", ",", "\[CapitalLambda]_", ",", "g_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"cFunRest", "[", 
      RowBox[{"P", ",", "\[CapitalLambda]", ",", "g"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"cFunBoosted", ",", "\[CapitalDelta]cBoosted"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cFunBoosted", "[", 
   RowBox[{"p_", ",", "\[CapitalLambda]_", ",", "g_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cFunBoosted", "[", 
    RowBox[{"p", ",", "\[CapitalLambda]", ",", "g"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"eigenSys", ",", " ", "eigenVal", ",", " ", "vac"}], " ", 
       "*)"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"eigenSys0", "=", 
       RowBox[{"sortedEigenSys", "[", 
        RowBox[{"H\[Sigma]", "[", 
         RowBox[{"0", ",", "\[CapitalLambda]", ",", "g"}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"mgap", "=", " ", 
       RowBox[{"4.4049", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["g", 
           RowBox[{"2", "Pi"}]], ")"}], 
         RowBox[{"8", "/", "15"}]]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vac", "=", 
       RowBox[{
        RowBox[{"eigenSys0", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "Conjugate"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"eigenSys", "=", 
       RowBox[{"sortedEigenSys", "[", 
        RowBox[{"H\[Sigma]", "[", 
         RowBox[{"p", ",", "\[CapitalLambda]", ",", "g"}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"vacE", " ", "=", " ", 
       RowBox[{
        RowBox[{"eigenSys", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["mgap", "2"], "+", 
          SuperscriptBox["p", "2"]}]]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Ei", "=", 
       RowBox[{
        RowBox[{"eigenSys", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "vacE"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Mu]i", "=", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["Ei", "2"], "-", 
         SuperscriptBox["p", "2"]}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalTheta]", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", 
           FractionBox["1", "16"]}]}], ")"}], " ", 
        FractionBox["g", 
         RowBox[{"2", "Pi"}]], 
        RowBox[{"\[Sigma]MatP0\[CapitalLambda]pP\[CapitalLambda]", "[", 
         RowBox[{"\[CapitalLambda]", ",", "p", ",", "\[CapitalLambda]"}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["\[Mu]i", 
           RowBox[{"\[Mu]i", "[", 
            RowBox[{"[", "1", "]"}], "]"}]], ",", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"48", 
              SuperscriptBox["Pi", "2"], "Ei"}], 
             SuperscriptBox["\[Mu]i", "4"]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"vac", ".", "\[CapitalTheta]", ".", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"eigenSys", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "//", "Transpose"}], 
                 ")"}]}], "//", "Abs"}], ")"}], "2"]}], "//", 
           "Accumulate"}]}], "}"}], "]"}], "//", "Chop"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]cBoosted", "[", 
    RowBox[{"p_", ",", "\[CapitalLambda]_", ",", "g_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cFunBoosted", "[", 
     RowBox[{"p", ",", "\[CapitalLambda]", ",", "g"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Code",
 CellChangeTimes->{{3.8652824473732*^9, 3.865282456385049*^9}, {
   3.865282506121313*^9, 3.865282582885151*^9}, {3.8652826129269667`*^9, 
   3.86528270557792*^9}, {3.8652827991727867`*^9, 3.865282855981916*^9}, {
   3.86528293433237*^9, 3.865283223586051*^9}, {3.865283273336738*^9, 
   3.865283276137968*^9}, {3.865283331634585*^9, 3.8652833550649757`*^9}, 
   3.865283399053521*^9, {3.8652834949798822`*^9, 3.865283515628545*^9}, {
   3.8652838141144657`*^9, 3.865283841776873*^9}, {3.865283891152493*^9, 
   3.865283894659943*^9}, {3.8652841307105017`*^9, 3.8652841765713673`*^9}, {
   3.8652842271324787`*^9, 3.8652842912274218`*^9}, {3.865284411159609*^9, 
   3.865284411304144*^9}, {3.86528456253299*^9, 3.865284565410523*^9}, {
   3.865284633824356*^9, 3.865284634359096*^9}, {3.8652848573854837`*^9, 
   3.865284938255207*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"6ed92376-d432-4a95-ac45-a93ae359330d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cfunData", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cFunRest", "[", 
      RowBox[{"20", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"cFunBoosted", "[", 
      RowBox[{"4", ",", "20", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"cfunData", ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"InterpolationOrder", "\[Rule]", "0"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "15"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<pR=0, \[CapitalLambda]R=20\>\"", ",", " ", 
      "\"\<pR=4, \[CapitalLambda]R=20\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Mu]/\!\(\*SubscriptBox[\(m\), \(gap\)]\)\>\"", ",", 
      "\"\<c(\[Mu])\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.865283281606225*^9, 3.8652833034303617`*^9}, 
   3.865283818611946*^9, {3.865283971301824*^9, 3.8652839728980722`*^9}, {
   3.86528400782966*^9, 3.865284092210146*^9}, {3.865284310857326*^9, 
   3.865284313353513*^9}, {3.865284665579206*^9, 3.8652848128112793`*^9}, {
   3.8652849224948483`*^9, 3.865284924259863*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"50a80482-b037-44c1-9864-ba2aba803da4"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJx91Wc811/YB3CbVCold5TRMAplr/SzQigJJTOzEBnJSnb8pR1ZEYWUrISK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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxt1XdYz9/7B/A0rKJlNKWhLYpKaFhRkZSMsorKp4UKaWgommgYKYnQpFDR
VFLRjnZpSbQU0pS+7/v4/fW7z+uf1/W4rtd1zn3d53Wet6j5KUMLZiYmplgW
JiZ4/3uGNcNmVfjmL2zTlB12XmMWOYHsxxK29KJgu+ZNseFS3TlMWv/fIj9n
tMbi2jXfudiKxyuyIHvuaHE+n9OuyZ+ttl9z0XxkAcGV9vLv2jWndsbt5RTG
1pVxbev70K65wZyp1HQND3LDU1vjK7Xtms7GvkNqBthrEwpkQuraNdeLR91U
OoDt4lN2/2V9u6ZJ02sxP54lyPaeyisEG9o1fd9+cP1NcXpRXFkuw0Hv/16d
ncCPLMU64TXE8OvAE45fBrAlwjtu/GX4/TKb1rWLBZBDXgntY25s1+xoS5oo
jMS+8amST4jhNme/zpiH2FYjC9+pMHyqIv67SiH2tsCgYW2GLYzzWd73YxvX
D4+bMqwaoBKxnH0Z8vyw3TNHGD5hMlEkTvHZxX0izgwbpm4PXEPxuh89eYEM
BxmqZk4HL0f2mzrTf5thAZ3w3PyX2LKRWoNRDNv1nFkz3oTdJ5LBfI/huLSA
lHwxUWRt/yq5hwzvu1CoNr4Ce+lw3pk4hpXYVkr9lsKuemw3k8BwtQovl5EM
dqNlgWIyw7+FcsyGZLHfnTXdmcLwQxWrz51y2NX5vztSGR5VOH6PTR77iO+b
Ay9gvcqa7qfrsVm8o2bSGb55uMjllSn209li2i8ZDj4j77njIra4huLSTIZn
HeY69bZaDDnqWn1sNsPswzWK7yjuiJZ9/ZrhOz53L1dRXLguTKCQYe4FSbHT
FDt3pBmXMJw01TJ4UUUC+bqnwJ8yhgc7xENPH8Me+PbdpILhprFFl7Z7YUsV
SpWCJ3g3jTNfxf5xeXRbJcMaa5b+VxSO7cvPvqWK4XbdRd2V97AjomSDwSvO
NPr4PsZ2UdWNAxdnlEQXUHxwCU82ePu1KWHWBGzHGeVK8HzLmAnmZGzOlLhq
sKHs6QN87djlGWsTqhnOkS0SqO3BznQ6fb2G4T6P9hbTr9g70r2ufGA4kK9F
6jHF8l2d6R8Z5uF871j1DZs751pQLfRLT+hARS/2iluqLHWwX+mg9PIBbPGN
9+vApsMVChPfscfGNhxpYNhXLjyq5g/254v55eBwmxcP2zhWICtsM/0D1rNc
FTsii21c66jVyLB1hZFo9y7sCs3sVHDN35HxhkuSyOmti/6ALfMuqLZR/Hi/
9e5mhpd95nr+meIl3pVm4PIZox1fKO7KWRQJbvjpXd1D8bLbmXNaoN9Mc+Z9
o7jdeaCwleFv+c5vaY6W2VoBDk3tTRmiOPXRbqZPkLdv+bI4fbA92EPcwUGz
77InUlwU9F6pjeG1E6pc22ulkLfcFlzdwbBngIn0mT/YrMEf3oCLnz2LrBGW
Ru7Zu5itk+Fu4VAjGwlszcBNwWDL2y0CdUrYkW8eZ4PdL/4YzlTBfmqb3vPP
K/hGtmKvXL1rEpyk+/ZR/zbsNWUs3F0M9+ZvVDLZhX07pFIYfGE66sRhI+x4
llExcNyDnc5hV7CnbumfAk/FzQubH4BdX3LoLzjl40GWp8HYkwvN1n9meJ1H
JVc9xW27HliDBZn7zUSuYlccHrgMNrms0TrrOrbGzKsUsKbOexM+ivtlrb+C
GXNNXzcEe+y6N083wyezg4MPUKxvY6AGThko17em+JjJO0PwpNGaj18ofiGU
7A62HJorqReKXWLbnQ7O2/xMbQ/FD5p7MsHPDoWvOU3xYkOmb2Djm6zrvodj
P+dNYf3CcKFQi7FyBLbUWgcp8JwI1R2Od7HbSwy1wYZ3pvW23sfmuMtxBHx2
P1vw8SSKhXU9wA0Sn+NOJmMftj0YCb7NYmd6LhM7K8ClAiyt7fli5i122RKf
DvCWPA1t2c/Y3eeqf4OzByxfjLLIIJ8L7xDqYVjA9rgSn4ws8uqXrifAftte
NYtSnB1x0ekrwy3Sh7xXUMzb/H0YnN9tYSlD8f088x/gyHhJoZUUv73jLvgN
+i3epatA8YOiZzJga7ktG1dTrL5KXRb8IibxtCLFi/K91oBPySZVqFLM1fCG
WHDJ8LttFF9osNQAd5nobLtMcb6aqAV4VlZduJ0s9vNJ5mjw1oyZ5GU2csg+
zzfc7GVYJ7Pn6KIQbDt3g0/gZRsyT1imYO8+3iHUx7DLEp6LKRTvE1qiDM5l
3vlANgNbbt4nbbCjm5YIWxG2/LwmU/CWLRxSqZXY3+RjT4N3S8exMdVj+3oe
Pw8e/pzzMqgRO/yDhzd4xITr3u0mbAMWdz/w2ll7jpZ0Yu9a9eUuOGRKJ+ZT
D7ZX6YaHxMK1abP6sNvtixLBFas852v1Y3/8zvcUzMkS7OE8iH3Iru85eOet
lo1vh7CXu7SkgV+0NX7qGca2yFDPAL8y6/zgMYIt9dPgJfgRr+K3NIrfRs7J
BHu8E2x99ZvitTHE8om6zmlj2BIhDcQWKQcyZ0nKIzudLmgG320JLjohha3E
nTK7n+GohjuKlXLYzTXj/OD+M6XPJOSx1xsVyoH3l78a1VuJnVdqogp+FuZx
SFQBO8y6aztYVaNB6wHFeduVDMHOJxP2rVqFHaE8Ywye+2hJvOpqbAetO0fB
ed+iZOIoHsvRtQCL1/HaTVMcwyrjAras12CzUsRu2hR8kdSrOn4yk2Kn44KR
4L5lo+NTFI+u2xFH+l3J57xYCXvYZ/IpuEDFtGw1xfvWny8Cc0eUOFhSbDzq
Qcz7pHC+DcW7mBU+gPecSKzyoLiCd0kLmOnP85Ywiu/82UycOT60KmwNdqZZ
7BBYls1heQrFizgSfoGLFcrNPlPMJlA6DWbVfeRdroz9J3o/5wDM81fuzUtU
sHt7dywG//hxLzmH4qJcAUFwlkdXmo4atunXPbLgy4FTev4bsd9ZNeuBIzde
FflFsbDu+z1gme4DrtEa2EmOpSbgzh2tRh162IEe3OZgod6jC1h3YRvbV1qC
6/KK/mjqYz/wvuUANstw5QswwLauHD4LfitmlzTnKPYRsy438Mu7oxybbLG5
v7t5gXPv23A6nsZOsk27Cq4v1GvjdcTeOvo0FCz73GPwRjD2YH3fHfCXnyIb
s5KwY9IuJoEXujBpxhatRJZsX/4bHNWjERlPsajbT9NBhh3UEvzSKP4v5qcF
uH96zCyTYrbDc93AndoOgzkUX9gh7geuH7lh9Y7ivWKh18AKK63zSim+JKMa
CpacfrinmmLXoLD74I177Oc2Uxwj+4C4M5WTo4ViETmOLLIfZ5lhO8VLXLUK
wH8dlFd/odhefBPxExUlV5q5faRLwQ+2P1DopfhN0Psy8EGbKemfFFcW//Ng
zEP5SYr/60itArefktnDXIytZV9B/CczW5CH4lvs7tVg9ahxPzGKu8cCa8Dz
ngWpKFB8KFK3Frzh3C0ZfYrvy8Y2ge/xX755hWJ2jUfEbp37lOIo7hGaaAFL
PRIyvVyC7V3nOgyu3KXPbjitgHxe75TTd4aHd23gWCm6Ctni3Kw74CFz4YOs
athPYnfmke9zOFryNLA/75OrANs6a1wt18G2d+epB6/lta7XNcBW8LjZCTax
lOiVP47tWFrZA04YPdIbewLb3SHqB/jufE7lMYrd2lJHwavl3azXWWNLdHZM
gB+qyGx+ZIO9ToCZYwjOu8hewfE8tsGCBG7wTO75vEAXbOVaP17wJJejQRfF
Gnu6l4D9Xw7qRbhiN8caC4D/K4jWt/bE5qxNEAJzpsQXR13C/mTevwz8YWDv
tVaKh34Ni4C37rgw8vwK9iMHJlGwcPOpy9sCsA/VvyXea/BA5w7FfC+3ioND
ajrUVgRhzylPJb6m/Ipd4Br2hxwBCfDneO01mdexf36Q+eefdSODudgLn0so
gle8dtX7kYfNe6RUG2x88GHSt0Lsy3FfdcCi6qcGz7/Fnt27/ADYg9Xac6wI
OzG4+SB4VTFTLUsxtsuyc4fBqjzSfq8o5v++3w4scWxZtH4Jdm40hyM4eqvY
RpN32PHRQsS29na3gyjma7rkRupZE8jSTvGN/feIJZc2mcW+x34uwh0I3tPT
d7KeYlvTo6HgTmXFhaql2H7xq2+AVT6JRBygeIml1W1y39r0xKwp7t2llAqW
ZbvZGUWxtPQa4r5PwyHVFB/P3/QMXMSlaDpE8aMw+VfgEy2foyzKsE+OKxFr
yj0uPUdx6JX1VWDuM9IHAyje7F1MfLus8PRdir1UnWrAyaPmEhkUn9u18gP4
jQeTSSPF1upL68G+rB+Xzi/HLrA+S7zAP6SHi+Lh/24Rp/PXZktSbDjJ1kjy
YgFf33GKawx0iLum9j2IoNhv3U5iN7869RSKV4TPawI/3rgv+T3FP832EHeN
+m8apfjkZckW8LaLXR1mFdjjIWrEvTpV4aUUT5fdJV6nYfNVoBLbKOtFK9gq
LfvNFYor12YSdyqo+5yswj6U9Zo4sznrpS3FnsrbO8DBodcnzlZje3c2fgE/
4EndVEXxdg/2AbCU+A+xix+wo3IvD5I8HjV/0l+HfaS65TtYQFGleVMDdnn4
+DBY+aW5VkATtohb+y+w0R094bmt2HufLBgDTxQORZymOHQqdAp86+zxnTNt
2LtYh5iGYb1T+Uyzu7BDintngYXTvWT8v2DP0rJYAGbaphLq0out8kyfF2x9
LyU5ahjbIF1xEXjhLc7cub+w9WTOLQE/vvdAwnUMu+58/VJw0JGoS9Esq5G7
d6gKgOOflPkFsGELFSwRAk9rbP8lzI6tN8t4GTj69ahtMQd29jdHcbDqsvBi
/6XY7U7yUuDlMdV22iuwbwgorAJ39Cb8tXuKXdJkRLz+8VkmB4q7ktyJpRuZ
Zc9TrBWQTFys9p+vC8VsGuPEymdSj/lRrMzGuxo8a9WWoqsUv6kS1webzDXu
uUbx0Fb5q+Br0zcP36RY7WX/G3IeWnlc0RTfGMstBNe8m2dO8y9FqXKwVTuP
TTzF/MUBFeC/5oIJCRTr/v7nV0cUInIofnHUphLsoyz1Oo/ixEaLKjB3/HhS
PsVTJ62IZfit15VTnKZ+nvgZa69nM8UGm/857z8foU6KD424EivLGZR2U9we
GklstKs+7ifFX5+XEn+piPP7TXG8fRlxsOsjo78UD16qJL4emHeBNQW7kWdp
NXgDl0c1P8WDr2WJHzml2glRzBK4nliuItFKimIZdTdiweVP/hyj+GlNEHFc
Q2LdaYo7YyKIj7D5fvSi2GjkWw24SqxDxI9ipydNTeA0yRjWdIqVfdc3gydF
RfflUnw87yixXvnCCaZU7DBzB+IBE92DRhS7TzkSP7Mq45qk2MnSidggeJ3y
5WfYC+v/OZbp9ZmKHYrIgxzBQj8YHjzyXDLjALaexshK8LGZ8yWi5tg/FS00
wLajK7/XWmA3Zn3aDP7OHrc51gr7oLuUNlg1O9Tmph328pPFumBlma1vNthj
H6gM1AcrtnwLSziHfYxL0Qj8S+jWviqKBaZl9oIbyn1iJs9jp/aH7wM7ckmE
cTpjP5eTOwCeo+3S+NENO8BS9yB4wfqdLXfcsR0apQ+DT7bY8q+9iC2ofv0I
eO7qgTFTD+z+RQInwOmThb/iLmHbmPcQD5Qs2FtJMdOmMAvwdqnlc5h8sHuv
tRKHbApw/ErxruWilmBuneomHl/sOTs/WoE3vO/xaqV49nz3/8CWM81V169g
v7G6YA12E0+xGKVY1vEn8VN+dqXd/tiugtw24M/rxU4KBmB/vZpM3LpeerFB
ILbo0SpihSzmSs0g7Ml8Fluws7MwvwHFCQsbiTlM7oc6UCzKJ2IH/smv1FtG
sevMO+LUEcMx36vYa68K2IPZ41Or/a9hG5XrnwKXp7SFZ1Oc8TWB2EuiZFDj
Ovb0rKfEWxfzZ7tRbGDfRTzhznzqHcX1BfNOg8d6l3sLh2CHbNYmDlfINTpD
cVakH/Gx5M3bKilO8190Bjzp++NjH8XfMwSIcxz2220LxZbdLkxcufNucyXF
dwWliX3P+jQohWFnbVMmjrXK0tOkWKTKgPgJ9/4XLhQ7HYsnnl2cK1hKsWZ9
AjF7zx+zNorvVrQSmye1iIaEY+8Y/0TcxBuYVUCxrb+gA/iv0XzXfor7uFWI
j3LIsEXdwGYX+uf9tdMJfRT7bjtA/MXPsmntTWy2627Ee1xjg0cpHmDNJj49
vP7cvVvYgUF9xCtl21qPpWD3fkp0JHmV6tpwgWLvH//ct/vIQw+K3SUmiJPN
1Y8FUpzRUnyWzCslG85rFN8/b+sGZpG8eOwdxQvv/bNOWqJNG8UfeBIvgiWz
vGxnp2J71Y4ThytZnRKk2L8ryQPMKeShsJJi+dJk4k4LnpKtFO9eUElse671
rj7Fq1i/E6tNm160p/jK8Q2eJA9yhXv9KNbhFfACt18xV35LseKvFcRXF6yL
aKd48Xtp4l6NJMMJivd/+ueF0p91WJ5hN2auJo6cs5SNm+Klb3yIVWc7Bayn
OOP/7HO2x20fxZorbhIbDsV6mlG8aec94q9ua81fUhxXfZ/YJb0kt59ip4uJ
xN7R8ZfmPse+FZVEPBOY+oSP4tLkGmKVy7OubqJ4LVc98SaecpvjFJ9O1fUG
K+56lOlA8V3rGuLD49uH/SlmXjxCHMSX/e0NxRpm7JdIPcWCvrUUt2jzEvvq
CM1vp1jwRSGxn+5xyRGKk0w1/cENetNvOV9g+8Z7E+snf9ESotjMK504Jt/r
jDvFdRF5xCkaqjuDKF68e04AeHVWf8ENir/v+eeHouvCMikW7f1nC9+E2UMU
B5TNJ14ZLVe2PA3b6Ro78UiCmaEFxUNvOYkVTc6FXKO4VY2H+JVkU/Mtik/t
4yVe2BMpU0Fxd84iYl8XyyymdGzzB/MCwdMiP/oXUzwltZB4WdPJ14YUH+W/
QcyyYcD1FMW/zf95sNuQv4jiBQdkg8HZ5o6aghnYJbGmxBwvTNZupjhJ4RCx
mFH6ijCKwxyTiS+z/hK+R/H99/nExzbMcf9LsfPiM1fJPEruED/8Evvm87PE
HG9EI5wp1mqfuUbm3dT9gC2vsGM9VoeCh9JrxV5RHD35z56DJZO/KTbLlrsB
9mr3XpiYie1etekmeOseu90rsrCvcPHfAmtwL4rVoPhr7lA0qVddfuoexQJL
C2PAolX6AR8plmyZHws2j9kq+yQbm/d27lOS5x8STo7mYKt3cj8HO+oWXX2S
i21v60JcIKcea56HPTbMlAFO3B7hUkKxfWZ+Nrj4i/6AzGvsRsFPeSSPFwfI
R1Bs8WPNa3Cq5z7/7HzscrHP+eR/W7cjsrkAW9el+w2Y2c8qbU4hdoS9Uwm4
cFDt0rIibJus2FKwPeulrvsUmx+ULid5rJUTXVKCnXZesILsZ6M3u6YUe2+A
RSW4pfP3ncwy7OVMH6vAurLaugUU5zUXV4ONPd1s11dg+2/NqAHbJobNPVGL
XXXn0QdynwKj1KvqsNeZt38ED2Q7Nfc0Y+f/ta0l5/Uwo/5lK3bRjpV14L2R
S8+s7MDeX7O/AWzTv9vyaS82s19ZI7gypYZr7wS2c4FrC/h/YbJ/Mw==
         "]]}}, {{
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.0055000000000000005`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[6.272]], CompressedData["
1:eJxN1nk8Fl/UAHA7qVQKb5SlsobweKzpGUsSIqFkzR4iS7Ile/ykPbJFFFKy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         "]]}, {
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.0055000000000000005`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[6.72]], CompressedData["
1:eJw11nc8le//B3AZLcpqmFkHh3M4boVUuFoKJdGkRaGPVaGSTZSMymiIpFRm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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
       "\"\[Mu]/\\!\\(\\*SubscriptBox[\\(m\\), \\(gap\\)]\\)\"", 
        TraditionalForm], 
       FormBox["\"c(\[Mu])\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0.461288642273138}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Medium, 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 15}, {0.461288642273138, 0.6201619092450815}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"pR=0, \[CapitalLambda]R=20\"", "\"pR=4, \[CapitalLambda]R=20\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 6.272}, {20, 6.272}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 6.272}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.08426020408163262] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 6.72}, {20, 6.72}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 6.72}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.051309523809523805`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "6.272`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "6.72`", "]"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.865283278421224*^9, 3.865283300621251*^9}, {
   3.865283363520578*^9, 3.8652833720941477`*^9}, {3.8652835051288643`*^9, 
   3.8652835203759413`*^9}, {3.865283820940733*^9, 3.8652838574477453`*^9}, 
   3.865283974137192*^9, {3.865284025528222*^9, 3.865284069555769*^9}, 
   3.8652841028313313`*^9, 3.865284186940963*^9, 3.865284336798365*^9, 
   3.86528443742045*^9, 3.8652845901260777`*^9, {3.865284754395076*^9, 
   3.8652847742823772`*^9}, 3.865284814384704*^9, {3.86528492652667*^9, 
   3.8652849412409267`*^9}, 3.86533490901143*^9, 3.865497909240123*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"280b00af-4ae7-40f2-ba51-06736e2640d5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1600, 872},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"37b54ef9-ea46-4d3e-9697-c22122cf5736"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 237, 3, 210, "Title",ExpressionUUID->"c79d57c9-e17d-41bf-b33b-e639ad540954"],
Cell[CellGroupData[{
Cell[842, 29, 273, 5, 182, "Chapter",ExpressionUUID->"1a8bc223-700e-44d4-9e08-5558d0ee490e"],
Cell[1118, 36, 1004, 17, 226, "Text",ExpressionUUID->"aec9c890-9cfb-475e-b4c4-e68c7428a3be"],
Cell[CellGroupData[{
Cell[2147, 57, 176, 2, 46, "Input",ExpressionUUID->"4a2587aa-fa30-40ae-8d3b-6050200752d0"],
Cell[2326, 61, 605, 15, 62, "Output",ExpressionUUID->"723f0422-6f30-4aa6-82bc-87259a7a7154"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2980, 82, 149, 3, 103, "Chapter",ExpressionUUID->"4edb54c8-098d-4e10-bad8-6a116a1de789"],
Cell[3132, 87, 966, 28, 137, "Code",ExpressionUUID->"972bd244-90b5-48be-b576-52e42802f322"],
Cell[CellGroupData[{
Cell[4123, 119, 96, 0, 101, "Section",ExpressionUUID->"a1fba34d-ec76-402f-889f-471d2b49efdb"],
Cell[4222, 121, 8234, 207, 630, "Code",ExpressionUUID->"7a8a0c22-f521-4ad4-84ad-c361f44d5c5a"],
Cell[CellGroupData[{
Cell[12481, 332, 2530, 73, 253, "Code",ExpressionUUID->"75298f88-23a5-411a-aa6f-4c46068c2648"],
Cell[15014, 407, 656, 16, 70, "Output",ExpressionUUID->"38bcd3d6-f1bf-4b25-9889-5970f2dfb93a"],
Cell[15673, 425, 942, 28, 70, "Output",ExpressionUUID->"2557189d-a129-43b2-9888-42f7b6da3e54"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16664, 459, 90, 0, 78, "Section",ExpressionUUID->"3e9683d1-afb4-4457-ae5a-7e6f7734dba2"],
Cell[16757, 461, 11549, 338, 873, "Code",ExpressionUUID->"35ecabd2-3b74-4718-9577-7434182d8028"],
Cell[28309, 801, 2640, 67, 224, "Code",ExpressionUUID->"2a8edb5e-6943-4f53-9e53-c5d0f7ec7a80"],
Cell[30952, 870, 562, 14, 108, "Code",ExpressionUUID->"336fc6e6-38f7-4f47-ba5c-9718f743c9bb"]
}, Closed]],
Cell[CellGroupData[{
Cell[31551, 889, 91, 0, 78, "Section",ExpressionUUID->"cd4ffb1d-fbb7-43dc-88b2-f366c41613f7"],
Cell[31645, 891, 2833, 72, 514, "Code",ExpressionUUID->"0c14dc7f-e2ea-46ad-acc5-60a67fcaaeba"],
Cell[34481, 965, 11083, 294, 1152, "Code",ExpressionUUID->"b5d5d6e0-61b1-46fd-bffe-c03f1ce40c61"],
Cell[45567, 1261, 2776, 77, 224, "Code",ExpressionUUID->"f489c127-a14e-484a-8939-a56bfd0b13bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[48380, 1343, 118, 0, 78, "Section",ExpressionUUID->"2cc8c73d-3fac-4012-9fe4-a5439fed7ff1"],
Cell[48501, 1345, 583, 15, 108, "Code",ExpressionUUID->"42b62c9e-e61b-4392-82a6-ae502d1ef963"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[49133, 1366, 330, 5, 84, "Chapter",ExpressionUUID->"6ddbc81d-bf1c-4732-9ef3-5eca9dd01371"],
Cell[CellGroupData[{
Cell[49488, 1375, 429, 11, 46, "Input",ExpressionUUID->"479b6e81-3a36-4afd-aa2f-4328589ce769"],
Cell[49920, 1388, 572, 17, 52, "Output",ExpressionUUID->"7b35718f-66d1-48e0-8338-3059cd73f28d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50529, 1410, 470, 11, 46, "Input",ExpressionUUID->"4f844cdb-2f49-467e-9695-37aefa482161"],
Cell[51002, 1423, 514, 11, 52, "Output",ExpressionUUID->"abbd062d-e673-4c9d-bd79-b97ed3d9744c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51553, 1439, 373, 9, 46, "Input",ExpressionUUID->"a49966ac-2f3f-4b21-b544-91266b360352"],
Cell[51929, 1450, 362, 9, 52, "Output",ExpressionUUID->"09871ac4-48de-4791-a360-a86fe0248e77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52328, 1464, 221, 4, 81, "Subsection",ExpressionUUID->"004cbb9d-3d35-44ac-bdab-4d3b1124060c"],
Cell[52552, 1470, 261, 6, 53, "Text",ExpressionUUID->"9065fc31-1b86-42d4-bb24-ea988e86879b"],
Cell[CellGroupData[{
Cell[52838, 1480, 1414, 44, 115, "Input",ExpressionUUID->"e6029e59-bff2-4180-9dd4-28f2422f2587"],
Cell[54255, 1526, 591, 12, 52, "Output",ExpressionUUID->"148d3076-cda4-4bd0-a52d-b897e46a161b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54883, 1543, 1037, 27, 217, "Input",ExpressionUUID->"5ead3022-f92b-4ebc-8e00-15bcbdc84ddf"],
Cell[55923, 1572, 1437, 32, 194, "Output",ExpressionUUID->"c7e7531f-d870-4cd5-a793-0223bcf90252"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57409, 1610, 472, 7, 81, "Subsection",ExpressionUUID->"cdcf2144-4000-454b-8561-ea183bf3b7cd"],
Cell[57884, 1619, 407, 8, 53, "Text",ExpressionUUID->"9e9f16eb-99e8-4e0d-a51b-3426a1c8585d"],
Cell[CellGroupData[{
Cell[58316, 1631, 3315, 86, 400, "Input",ExpressionUUID->"019b83f0-6a1c-450c-9fd0-874ecd13ad2f"],
Cell[61634, 1719, 2492, 65, 164, "Output",ExpressionUUID->"00f92a27-e5d7-4111-b918-d43874329d83"],
Cell[64129, 1786, 20606, 422, 400, "Output",ExpressionUUID->"f3c14f1f-7353-4cbe-a883-338643991d3d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84784, 2214, 308, 5, 81, "Subsection",ExpressionUUID->"b72ddab9-eeae-4f48-ba93-1ff34c6be9f4"],
Cell[85095, 2221, 7846, 204, 974, "Code",ExpressionUUID->"6ed92376-d432-4a95-ac45-a93ae359330d"],
Cell[CellGroupData[{
Cell[92966, 2429, 1652, 41, 176, "Input",ExpressionUUID->"50a80482-b037-44c1-9864-ba2aba803da4"],
Cell[94621, 2472, 44486, 820, 337, "Output",ExpressionUUID->"280b00af-4ae7-40f2-ba51-06736e2640d5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


